Gravitational Radiation from Shockwave Scattering in the Self-Force EFT

We investigate the high-energy collision of two spinless bodies within the Self-Force Effective Field Theory (EFT), taking one of them to be massless and highly energetic, such that it generates a gravitational shockwave (GSW) background. The GSW is perturbed by the second body, either massless or massive, satisfying respectively $E_2/E_1\ll1$ or $m_2/E_1\ll1$. Although the Self-Force expansion for shockwaves is frame-dependent, we freely choose a frame in which this EFT manifests its power, obtaining results valid to all orders in Newton's constant that make the underlying resummation patterns evident. Specifically, we push the expansion to 1SF order and prove the all-order vanishing of the so-called recoil operators in light-cone gauge. We obtain the exact graviton propagator on the shockwave background, matching previous results, and use it to compute the on-shell waveform at 1SF order in momentum space, specialising to the massless-massless collision. The waveform is computed to all orders in the Post-Minkowskian, or weak-field, expansion. In the trans-Planckian regime, its resummed form is proved to yield a UV-finite angular spectrum of radiated energy.

==> anc/Sab-integrals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    203079,       5772]
NotebookOptionsPosition[    195768,       5635]
NotebookOutlinePosition[    196159,       5651]
CellTagsIndexPosition[    196116,       5648]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox["Integrals",
    FontSize->36], 
   StyleBox[" ",
    FontSize->36], 
   StyleBox[
    SubscriptBox["S", 
     RowBox[{
      SubscriptBox["a", "1"], ",", 
      SubscriptBox["a", "2"]}]],
    FontSize->44], 
   StyleBox["and",
    FontSize->36], 
   StyleBox[" ",
    FontSize->36], 
   StyleBox["Soft",
    FontSize->36], 
   StyleBox[" ",
    FontSize->36], 
   StyleBox["Waveforms",
    FontSize->36]}], TraditionalForm]], "Title",
 CellChangeTimes->{{3.994043034132647*^9, 3.994043044210437*^9}, 
   3.994701904530266*^9, {3.994701956434544*^9, 3.994701995856615*^9}, {
   3.995957041217785*^9, 3.9959570801104097`*^9}, {4.000286553195986*^9, 
   4.00028655555549*^9}},
 TextAlignment->Center,ExpressionUUID->"2ce7c699-7d4d-45b6-b69b-345f738f0945"],

Cell[BoxData[
 FormBox[
  RowBox[{" ", 
   RowBox[{
    RowBox[{"Emanuele", " ", "Rosi"}], "\[LineSeparator]", 
    RowBox[{
     RowBox[{
     "INFN", " ", "Laboratori", " ", "Nazionali", " ", "di", " ", "Frascati", 
      " ", "and", " ", "Sapienza"}], "-", 
     RowBox[{"Universit\[AGrave]", " ", "di", " ", "Roma"}]}]}]}], 
  TraditionalForm]], "Author",
 CellChangeTimes->{{3.9947019188890343`*^9, 3.9947019459126797`*^9}, {
  3.995957082161463*^9, 3.995957093540432*^9}, {3.997286083706429*^9, 
  3.997286118487715*^9}},
 TextAlignment->Center,ExpressionUUID->"732abaef-eeba-4c34-ad80-2f928504f892"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.992927570861061*^9, 3.992927571528843*^9}, {
  3.995365782922442*^9, 3.9953657851462507`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"a4c02f04-e3a6-41d8-b77e-2696d5d3533a"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["Initialisation", TraditionalForm]], "Subsection",
 CellChangeTimes->{{3.994043059392807*^9, 3.994043071378367*^9}, {
  3.9940434008917313`*^9, 
  3.994043405659659*^9}},ExpressionUUID->"7a7d2983-6b30-436f-a3e1-\
10c86a8105d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9946681201425953`*^9, 3.994668177661426*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"78d1a3f0-d206-43cb-a0b1-c4fa3b000a6c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "a1", "]"}], ":=", 
   RowBox[{"TraditionalForm", "[", 
    RowBox[{"Subscript", "[", 
     RowBox[{"a", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "a2", "]"}], ":=", 
   RowBox[{"TraditionalForm", "[", 
    RowBox[{"Subscript", "[", 
     RowBox[{"a", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "\[Alpha]1", "]"}], ":=", 
   RowBox[{"TraditionalForm", "[", 
    RowBox[{"Subscript", "[", 
     RowBox[{"\[Alpha]", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "\[Alpha]2", "]"}], ":=", 
    RowBox[{"TraditionalForm", "[", 
     RowBox[{"Subscript", "[", 
      RowBox[{"\[Alpha]", ",", "2"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "kb", "]"}], ":=", 
   RowBox[{
   "TraditionalForm", 
    "[", "\"\<\!\(\*OverscriptBox[\(k\), \
\(\[RightVector]\)]\)\[CenterDot]\!\(\*OverscriptBox[\(b\), \
\(\[RightVector]\)]\)\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "kv", "]"}], ":=", 
    RowBox[{"TraditionalForm", "[", 
     RowBox[{"Subscript", "[", 
      RowBox[{"k", ",", "v"}], "]"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"kv", " ", "==", " ", 
    SuperscriptBox["k", "i"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "bv", "]"}], ":=", 
    RowBox[{"TraditionalForm", "[", 
     RowBox[{"Subscript", "[", 
      RowBox[{"b", ",", "v"}], "]"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"bv", " ", "==", " ", 
    SuperscriptBox["b", "i"]}], " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "nb", "]"}], ":=", 
   RowBox[{
   "TraditionalForm", 
    "[", "\"\<\!\(\*OverscriptBox[\(n\), \
\(\[RightVector]\)]\)\[CenterDot]\!\(\*OverscriptBox[\(b\), \
\(\[RightVector]\)]\)\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "nv", "]"}], ":=", 
    RowBox[{"TraditionalForm", "[", 
     RowBox[{"Subscript", "[", 
      RowBox[{"n", ",", "v"}], "]"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"nv", " ", "=", " ", 
    SuperscriptBox["n", "i"]}], " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "E1", "]"}], ":=", 
    RowBox[{"TraditionalForm", "[", 
     RowBox[{"Subscript", "[", 
      RowBox[{"\"\<E\>\"", ",", "1"}], "]"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"larger", " ", "energy"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "E2", "]"}], ":=", 
   RowBox[{"TraditionalForm", "[", 
    RowBox[{"Subscript", "[", 
     RowBox[{"\"\<E\>\"", ",", "2"}], "]"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.994042252641026*^9, 3.994042271913398*^9}, {
  3.995028741255764*^9, 3.9950287740079*^9}, {3.995957105942315*^9, 
  3.9959571775794287`*^9}, {3.99728612920463*^9, 3.997286151430717*^9}, {
  4.000286567915388*^9, 4.000286630828403*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"433aaecb-ecc0-4aa6-9d18-6aeda7f85d07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"dimensional", " ", "regularisation"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dimreg", "=", 
     RowBox[{"{", 
      RowBox[{"d", "->", 
       RowBox[{"2", "-", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", "\[Mu]IR", "]"}], ":=", 
     RowBox[{"TraditionalForm", "[", 
      RowBox[{"Subscript", "[", 
       RowBox[{"\[Mu]", ",", "\"\<IR\>\""}], "]"}], "]"}]}], ";"}], 
   " "}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9940753516656733`*^9, 3.994075356286584*^9}, {
  3.994670392473761*^9, 3.9946703952932568`*^9}, {3.995957179851575*^9, 
  3.995957196598295*^9}, {3.997286165339806*^9, 3.997286174988638*^9}, {
  4.0002866402335463`*^9, 4.000286653336622*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c554eee8-8340-4628-a7c0-e4d3e6e90743"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"\[Epsilon]", ">", "0"}], "&&", 
    RowBox[{"\[Epsilon]", "<", 
     FractionBox["1", "100"]}], "&&", 
    RowBox[{"\[Omega]", ">", "0"}], "&&", 
    RowBox[{"\[Mu]IR", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"\[Omega]", " ", "=", " ", 
    RowBox[{
     RowBox[{"graviton", "'"}], "s", " ", "frequency"}]}], " ", 
   "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{4.000286660226736*^9, 4.000286672375575*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9d7844e9-9c81-4cd6-a905-a12c483b2945"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"to", " ", "manage", " ", "regularised", " ", "functions"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Hypergeometric1F1Regularized", "[", 
       RowBox[{"a", ",", "b", ",", "z"}], "]"}], 
      RowBox[{"Gamma", "[", "b", "]"}]}], "-", 
     RowBox[{"Hypergeometric1F1", "[", 
      RowBox[{"a", ",", "b", ",", "z"}], "]"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"manage1F1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Hypergeometric1F1Regularized", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":>", 
       FractionBox[
        RowBox[{"Hypergeometric1F1", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
        RowBox[{"Gamma", "[", "b", "]"}]]}], "}"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9940433809099073`*^9, 3.994043388167798*^9}, {
  3.9959571689322443`*^9, 3.9959571736437807`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b4008de7-1472-4a08-998e-7edb3b1fe5b2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.994043395829261*^9, 3.9940436108808126`*^9, 
  3.994666269133428*^9, 3.994694118264874*^9, 3.9947744578208447`*^9, 
  3.995028533615736*^9, 3.9950896066185102`*^9, 3.995356921254925*^9, 
  3.9953663449291487`*^9, 3.99553077099767*^9, 3.9958507969516773`*^9, 
  3.995957162254305*^9, 3.995957201461052*^9, 3.996740390083852*^9, 
  3.9972867708393497`*^9, 3.9973356222553473`*^9, 4.000034628575211*^9, 
  4.000216649609436*^9, 4.00028655296952*^9, 4.000286674770061*^9, 
  4.000625977045533*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b8f8dc6e-111f-47d9-9c95-09329c12fe9a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"Appendix", " ", 
   RowBox[{"C", ":", " ", 
    RowBox[{"Schwinger", "-", "parameters"}]}]}], TraditionalForm]], "Section",\

 CellChangeTimes->{{3.994043059392807*^9, 3.994043071378367*^9}, {
  3.994043414171068*^9, 3.994043414728304*^9}, {3.995957219106667*^9, 
  3.995957237290009*^9}, {3.995957581283783*^9, 3.9959575885867577`*^9}, {
  3.997286185810534*^9, 3.997286208276681*^9}, {3.99743782481374*^9, 
  3.997437831293779*^9}},ExpressionUUID->"a2492d40-130a-4248-a09c-\
7e4d27726aa4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "d"]], 
   FractionBox[
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"l1", ".", "b"}]}], "]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"l1", ".", "l1"}], ")"}], "\[Alpha]1"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"l2", ".", "l2"}], ")"}], "\[Alpha]2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"l1", ".", "l1"}], ")"}], 
       RowBox[{"-", "b_"}]], ":>", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Gamma", "[", "b", "]"}]], 
       SuperscriptBox["t1", 
        RowBox[{"b", "-", "1"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"l1", ".", "l1"}]}], " ", "t1"}], "]"}]}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"l2", ".", "l2"}], ")"}], 
       RowBox[{"-", "b_"}]], ":>", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Gamma", "[", "b", "]"}]], 
       SuperscriptBox["t2", 
        RowBox[{"b", "-", "1"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"l2", ".", "l2"}]}], " ", "t2"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l1", "->", "l"}], ",", 
      RowBox[{"l2", "->", 
       RowBox[{"l", "-", "k"}]}]}], "}"}]}], "//", "TensorExpand"}], "//", 
  "ExpandAll"}]}], "Input",
 CellChangeTimes->{{3.9974378323518057`*^9, 3.99743807614837*^9}, {
  3.9974381190707617`*^9, 3.9974381760594873`*^9}, {3.997438222345014*^9, 
  3.9974382470133867`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"1b12825a-0267-4755-b95f-9ba34df02c1e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t2"}], " ", 
      RowBox[{"k", ".", "k"}]}], "+", 
     RowBox[{"t2", " ", 
      RowBox[{"k", ".", "l"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"l", ".", "b"}]}], "+", 
     RowBox[{"t2", " ", 
      RowBox[{"l", ".", "k"}]}], "-", 
     RowBox[{"t1", " ", 
      RowBox[{"l", ".", "l"}]}], "-", 
     RowBox[{"t2", " ", 
      RowBox[{"l", ".", "l"}]}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Pi]"}], ")"}], 
    RowBox[{"-", "d"}]], " ", 
   SuperscriptBox["t1", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "1"],
       TraditionalForm],
      TraditionalForm,
      Editable->True]}]], " ", 
   SuperscriptBox["t2", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "2"],
       TraditionalForm],
      TraditionalForm,
      Editable->True]}]]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    TagBox[
     FormBox[
      SubscriptBox["\[Alpha]", "1"],
      TraditionalForm],
     TraditionalForm,
     Editable->True], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    TagBox[
     FormBox[
      SubscriptBox["\[Alpha]", "2"],
      TraditionalForm],
     TraditionalForm,
     Editable->True], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.99743789524688*^9, {3.9974379719686604`*^9, 3.997438076460991*^9}, {
   3.997438164722221*^9, 3.9974381772511177`*^9}, {3.997438222907024*^9, 
   3.99743824755414*^9}, 4.000034628627344*^9, 4.000216649662602*^9, 
   4.000286553010818*^9, 4.000286685776387*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"c8d72d7c-be5b-475e-8ae2-6a3e13e42706"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "t2"}], " ", 
          RowBox[{"k", ".", "k"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}], 
         RowBox[{"-", "d"}]], " ", 
        SuperscriptBox["t1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]1"}]], " ", 
        SuperscriptBox["t2", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]2"}]]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "\[Alpha]1", "]"}], " ", 
        RowBox[{"Gamma", "[", "\[Alpha]2", "]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["\[Pi]", "A"], ")"}], 
       RowBox[{"d", "/", "2"}]], 
      RowBox[{"Exp", "[", 
       FractionBox["bsq", 
        RowBox[{"4", "A"}]], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"bsq", "->", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["t2", "2"], 
          RowBox[{"k", ".", "k"}]}], "-", 
         RowBox[{"4", "\[ImaginaryI]", " ", "t2", " ", 
          RowBox[{"k", ".", "b"}]}], "-", 
         RowBox[{"b", ".", "b"}]}]}], ",", 
       RowBox[{"A", "->", 
        RowBox[{"t1", "+", "t2"}]}]}], "}"}]}], "//", "Simplify"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "*", "\[Lambda]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t2", "->", 
        RowBox[{"\[Lambda]", " ", "x"}]}], ",", 
       RowBox[{"t1", "->", 
        RowBox[{"\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}]}]}]}], "}"}]}], "//", 
    "PowerExpand"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resBess", "=", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "//",
    "Normal"}]}]}], "Input",
 CellChangeTimes->{{3.997438333484901*^9, 3.9974383770318108`*^9}, {
  3.9974384088994017`*^9, 3.997438540164206*^9}, {3.997438605472782*^9, 
  3.9974386668354797`*^9}, {3.997438705374802*^9, 3.997438708366055*^9}, {
  3.9974387478704433`*^9, 3.997438774922352*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"1c29dc1d-38d7-4831-b100-61a84535dad6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "1"],
       TraditionalForm],
      TraditionalForm,
      Editable->True], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "2"],
       TraditionalForm],
      TraditionalForm,
      Editable->True], "]"}]}]], 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "d"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           TagBox[
            FormBox[
             SubscriptBox["\[Alpha]", "1"],
             TraditionalForm],
            TraditionalForm,
            Editable->True], "+", 
           TagBox[
            FormBox[
             SubscriptBox["\[Alpha]", "2"],
             TraditionalForm],
            TraditionalForm,
            Editable->True]}], ")"}]}]}], ")"}]}]}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "x", " ", 
     RowBox[{"k", ".", "b"}]}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "1"],
       TraditionalForm],
      TraditionalForm,
      Editable->True]}]], " ", 
   SuperscriptBox["x", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "2"],
       TraditionalForm],
      TraditionalForm,
      Editable->True]}]], " ", 
   RowBox[{"BesselK", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           TagBox[
            FormBox[
             SubscriptBox["\[Alpha]", "1"],
             TraditionalForm],
            TraditionalForm,
            Editable->True], "+", 
           TagBox[
            FormBox[
             SubscriptBox["\[Alpha]", "2"],
             TraditionalForm],
            TraditionalForm,
            Editable->True]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      SqrtBox[
       RowBox[{"b", ".", "b"}]], " ", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"k", ".", "k"}]}], ")"}]}]]}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"b", ".", "b"}], ")"}], 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "d"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"],
            TraditionalForm],
           TraditionalForm,
           Editable->True], "+", 
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"],
            TraditionalForm],
           TraditionalForm,
           Editable->True]}], ")"}]}]}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        RowBox[{"k", ".", "k"}]}], ")"}]}], ")"}], 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"],
            TraditionalForm],
           TraditionalForm,
           Editable->True], "+", 
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"],
            TraditionalForm],
           TraditionalForm,
           Editable->True]}], ")"}]}]}], ")"}]}]]}]}]], "Output",
 CellChangeTimes->{{3.9974384650546837`*^9, 3.99743847580632*^9}, {
   3.997438530980544*^9, 3.997438540407613*^9}, {3.9974386060481453`*^9, 
   3.99743867540937*^9}, 3.997438716897344*^9, {3.997438770775674*^9, 
   3.9974387920017147`*^9}, 4.000034646696144*^9, 4.000216667687636*^9, 
   4.000286571123136*^9, 4.0002867052871523`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"8c316e26-5082-47df-9a68-bad5260d3814"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resBess2", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"k", ">", "0"}], "&&", 
      RowBox[{"b", ">", "0"}]}], ",", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"resBess", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"b", ".", "b"}], "->", 
           SuperscriptBox["b", "2"]}], ",", 
          RowBox[{
           RowBox[{"k", ".", "k"}], "->", 
           SuperscriptBox["k", "2"]}], ",", 
          RowBox[{
           RowBox[{"k", ".", "b"}], "->", 
           RowBox[{"-", "\[Gamma]"}]}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "a_"], ":>", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "a"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "a"]}]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "y_"}], ")"}], "a_"], ":>", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "y"}], ")"}], "a"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "a"]}]}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"resBess2", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"0", "<", "x", "<", "1"}], ",", 
    RowBox[{"%", "//", "Simplify"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.997438800056343*^9, 3.997438875368334*^9}, {
  3.997438983137517*^9, 3.997439042152583*^9}, {3.997441227433591*^9, 
  3.9974412289301033`*^9}, {3.9974412637977467`*^9, 3.9974412863636847`*^9}, {
  3.997441368599798*^9, 3.997441419894477*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"4822ada1-7cb6-4d77-9a7a-d3cf7be68a59"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "1"],
       TraditionalForm],
      TraditionalForm,
      Editable->True], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "2"],
       TraditionalForm],
      TraditionalForm,
      Editable->True], "]"}]}]], 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"1", "-", 
     FractionBox["d", "2"], "-", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "1"],
       TraditionalForm],
      TraditionalForm,
      Editable->True], "-", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "2"],
       TraditionalForm],
      TraditionalForm,
      Editable->True]}]], " ", 
   SuperscriptBox["b", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["d", "2"]}], "+", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "1"],
       TraditionalForm],
      TraditionalForm,
      Editable->True], "+", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "2"],
       TraditionalForm],
      TraditionalForm,
      Editable->True]}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[ImaginaryI]", " ", "x", " ", "\[Gamma]"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "d"}], "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d", "+", 
       RowBox[{"2", " ", 
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "1"],
          TraditionalForm],
         TraditionalForm,
         Editable->True]}], "-", 
       RowBox[{"2", " ", 
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True]}]}], ")"}]}]], " ", 
   SuperscriptBox["x", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     TagBox[
      FormBox[
       SubscriptBox["\[Alpha]", "2"],
       TraditionalForm],
      TraditionalForm,
      Editable->True]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", "x"}], ")"}], 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"],
            TraditionalForm],
           TraditionalForm,
           Editable->True], "+", 
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"],
            TraditionalForm],
           TraditionalForm,
           Editable->True]}], ")"}]}]}], ")"}]}]], " ", 
   RowBox[{"BesselK", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           TagBox[
            FormBox[
             SubscriptBox["\[Alpha]", "1"],
             TraditionalForm],
            TraditionalForm,
            Editable->True], "+", 
           TagBox[
            FormBox[
             SubscriptBox["\[Alpha]", "2"],
             TraditionalForm],
            TraditionalForm,
            Editable->True]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"b", " ", "k", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], " ", "x"}]]}]}], "]"}]}]}]], "Output",\

 CellChangeTimes->{{3.997438842998403*^9, 3.9974388757489843`*^9}, {
   3.9974389855069857`*^9, 3.99743900377995*^9}, {3.997439038397931*^9, 
   3.9974390425281353`*^9}, {3.9974412224421787`*^9, 3.997441234498608*^9}, {
   3.9974412735660257`*^9, 3.9974412875897293`*^9}, {3.9974413703558817`*^9, 
   3.997441420611245*^9}, 4.000034646888142*^9, 4.0002166678724327`*^9, 
   4.000286571322689*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"37576743-e2ed-4790-9686-60f951353ed1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "to", " ", "prove", " ", "the", " ", "definition", " ", "given", " ", 
    "below"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"idxSa1a2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", 
        RowBox[{
         FractionBox["d", "4"], "+", 
         FractionBox["\[Alpha]2", "2"], "-", 
         FractionBox["\[Alpha]1", "2"]}]}], ",", 
       RowBox[{"a2", "->", 
        RowBox[{
         FractionBox["d", "4"], "+", 
         FractionBox["\[Alpha]1", "2"], "-", 
         FractionBox["\[Alpha]2", "2"]}]}], ",", 
       RowBox[{"\[Nu]", "->", 
        RowBox[{"\[Alpha]1", "+", "\[Alpha]2", "-", 
         FractionBox["d", "2"]}]}], ",", 
       RowBox[{"\[Gamma]", "->", 
        RowBox[{"-", "kb"}]}], ",", 
       RowBox[{"z", "->", 
        RowBox[{"k", "*", "b"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Assuming", "[", 
      RowBox[{
       RowBox[{"0", "<", "x", "<", "1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"integrand", "[", 
             RowBox[{
             "\[Gamma]", ",", "a1", ",", "a2", ",", "\[Nu]", ",", "z", ",", 
              "x"}], "]"}], "*", "prefactorXintegral"}], "resBess2"], "/.", 
          "idxSa1a2"}], "//", "ExpandAll"}], "//", "PowerExpand"}]}], "]"}], "//",
      "Simplify"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.99744108401169*^9, 3.997441217558124*^9}, {
  3.997441249439953*^9, 3.997441251696455*^9}, {3.997441301233304*^9, 
  3.997441340547119*^9}, {3.9974414296673098`*^9, 3.997441453722611*^9}, {
  4.000286710775676*^9, 4.0002867266464767`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"5d13f69f-2944-43e8-bc32-df318e59f247"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.99744111258241*^9, 3.997441340838744*^9}, 
   3.997441372651866*^9, {3.997441423022946*^9, 3.997441454901251*^9}, 
   4.000034657078426*^9, 4.000216678224785*^9, 4.000286581732181*^9, 
   4.000286728986043*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"f7da344f-cd49-48ef-b4bf-0ae5ef048b63"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"Appendix", " ", 
   RowBox[{"C", ":", " ", 
    RowBox[{"X", "-", 
     RowBox[{
     "Integration", " ", "and", " ", "Series", " ", "Representation"}]}]}]}], 
  TraditionalForm]], "Section",
 CellChangeTimes->{{3.994043059392807*^9, 3.994043071378367*^9}, {
  3.994043414171068*^9, 3.994043414728304*^9}, {3.995957219106667*^9, 
  3.995957237290009*^9}, {3.995957581283783*^9, 3.9959575885867577`*^9}, {
  3.997286185810534*^9, 
  3.997286208276681*^9}},ExpressionUUID->"ec021cf1-0c10-40f8-8b0f-\
28ecbcd023fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"x", "-", "integrand"}], ",", " ", 
    RowBox[{"generic", " ", "variables"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"integrand", "[", 
      RowBox[{
      "\[Gamma]_", ",", "a1_", ",", "a2_", ",", "\[Nu]_", ",", "z_", ",", 
       "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "x", " ", "\[Gamma]"}], "]"}], 
      SuperscriptBox["x", 
       RowBox[{"a1", "-", "1"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], 
       RowBox[{"a2", "-", "1"}]], 
      RowBox[{"BesselK", "[", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"z", 
         SqrtBox[
          RowBox[{"x", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}]]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nThOrderK", "[", "\[VeryThinSpace]", 
      RowBox[{"\[Nu]_", ",", "arg_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["\[Pi]", 
       RowBox[{"2", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "\[Nu]"}], "]"}]}]], 
      FractionBox["1", 
       RowBox[{"n", "!"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"arg", "/", "2"}], ")"}], 
          RowBox[{
           RowBox[{"2", "n"}], "-", "\[Nu]"}]], 
         RowBox[{"Gamma", "[", 
          RowBox[{"n", "-", "\[Nu]", "+", "1"}], "]"}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"arg", "/", "2"}], ")"}], 
          RowBox[{
           RowBox[{"2", "n"}], "+", "\[Nu]"}]], 
         RowBox[{"Gamma", "[", 
          RowBox[{"n", "+", "\[Nu]", "+", "1"}], "]"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"expandedIntergrand", "[", 
      RowBox[{
      "\[Gamma]_", ",", "a1_", ",", "a2_", ",", "\[Nu]_", ",", "z_", ",", 
       "x_", ",", "n_"}], "]"}], ":=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "x", " ", "\[Gamma]"}], "]"}], 
      SuperscriptBox["x", 
       RowBox[{"a1", "-", "1"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], 
       RowBox[{"a2", "-", "1"}]], "*", 
      RowBox[{"nThOrderK", "[", 
       RowBox[{"\[Nu]", ",", 
        RowBox[{"z", 
         SqrtBox[
          RowBox[{"x", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}]}]]}], ",", "n"}], "]"}]}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"from", " ", "x"}], "-", 
     RowBox[{"integrand", " ", "to", " ", 
      SubscriptBox["S", 
       RowBox[{
        SubscriptBox["\[Alpha]", "1"], ",", 
        SubscriptBox["\[Alpha]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{"k", ",", "b"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prefactorXintegral", "=", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "-", "\[Alpha]1", "-", "\[Alpha]2"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]"}], ")"}], 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], 
       RowBox[{
        RowBox[{"Gamma", "[", "\[Alpha]1", "]"}], 
        RowBox[{"Gamma", "[", "\[Alpha]2", "]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["k", "b"], ")"}], 
       RowBox[{
        FractionBox["d", "2"], "-", "\[Alpha]1", "-", "\[Alpha]2"}]]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"idxSa1a2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "->", 
        RowBox[{
         FractionBox["d", "4"], "+", 
         FractionBox["\[Alpha]2", "2"], "-", 
         FractionBox["\[Alpha]1", "2"]}]}], ",", 
       RowBox[{"a2", "->", 
        RowBox[{
         FractionBox["d", "4"], "+", 
         FractionBox["\[Alpha]1", "2"], "-", 
         FractionBox["\[Alpha]2", "2"]}]}], ",", 
       RowBox[{"\[Nu]", "->", 
        RowBox[{"\[Alpha]1", "+", "\[Alpha]2", "-", 
         FractionBox["d", "2"]}]}], ",", 
       RowBox[{"\[Gamma]", "->", 
        RowBox[{"-", "kb"}]}], ",", 
       RowBox[{"z", "->", 
        RowBox[{"k", "*", "b"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"integrate", " ", "the", " ", "expanded", " ", "integrand"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expandedIntergrand", "[", 
     RowBox[{
     "\[Gamma]", ",", "a1", ",", "a2", ",", "\[Nu]", ",", "z", ",", "x", ",", 
      "n"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integrandSa1a2", "=", 
     RowBox[{
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{"0", "<", "x", "<", "1"}], ",", 
        RowBox[{"Simplify", "[", "%", "]"}]}], "]"}], "//", "Expand"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"TraditionalForm", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.992682589416622*^9, 3.992682646024455*^9}, {
   3.9926836471957703`*^9, 3.992683680092248*^9}, {3.99268372152807*^9, 
   3.9926837407385607`*^9}, {3.992928774754087*^9, 3.992928816567264*^9}, {
   3.992930219488659*^9, 3.992930220338258*^9}, 3.9938917158010197`*^9, {
   3.993891839475544*^9, 3.9938919527047377`*^9}, {3.993892050565943*^9, 
   3.993892092108184*^9}, 3.993893251950786*^9, {3.993893772296781*^9, 
   3.993893774242861*^9}, {3.9938943398869123`*^9, 3.993894343270549*^9}, {
   3.994043109706266*^9, 3.994043113538548*^9}, {3.994043176361033*^9, 
   3.9940432064449*^9}, 3.9940445434371653`*^9, {3.994782864495109*^9, 
   3.994782864776011*^9}, 3.995098574695788*^9, {3.995944090889043*^9, 
   3.995944112076006*^9}, {3.995944207333358*^9, 3.995944248877736*^9}, {
   3.997286224559209*^9, 3.99728625353543*^9}, {3.9974410639998302`*^9, 
   3.997441069702693*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"d1904020-b4b4-4a94-8082-37a76996aaed"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], 
      RowBox[{
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["a", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "-", "1"}]], " ", 
     SuperscriptBox["x", 
      RowBox[{
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["a", "1"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "-", "1"}]], " ", 
     RowBox[{"csc", "(", 
      RowBox[{"\[Pi]", " ", "\[Nu]"}], ")"}], " ", 
     SuperscriptBox["2", 
      RowBox[{"\[Nu]", "-", 
       RowBox[{"2", " ", "n"}], "-", "1"}]], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Gamma]", " ", "x"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", "x"}]], " ", "z"}], ")"}], 
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", "\[Nu]"}]]}], 
    RowBox[{
     RowBox[{"n", "!"}], " ", 
     TemplateBox[{
       RowBox[{"n", "-", "\[Nu]", "+", "1"}]},
      "Gamma"]}]], "-", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], 
      RowBox[{
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["a", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "-", "1"}]], " ", 
     SuperscriptBox["x", 
      RowBox[{
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["a", "1"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "-", "1"}]], " ", 
     RowBox[{"csc", "(", 
      RowBox[{"\[Pi]", " ", "\[Nu]"}], ")"}], " ", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "\[Nu]"}], "-", 
       RowBox[{"2", " ", "n"}], "-", "1"}]], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Gamma]", " ", "x"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], " ", "x"}], ")"}], "\[Nu]"], " ", 
     SuperscriptBox["z", 
      RowBox[{"2", " ", "\[Nu]"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", "x"}]], " ", "z"}], ")"}], 
      RowBox[{
       RowBox[{"2", " ", "n"}], "-", "\[Nu]"}]]}], 
    RowBox[{
     RowBox[{"n", "!"}], " ", 
     TemplateBox[{
       RowBox[{"n", "+", "\[Nu]", "+", "1"}]},
      "Gamma"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.997441071393177*^9, 4.000034657363778*^9, 
  4.0002166785198317`*^9, 4.000286582017119*^9, 4.000625977337379*^9},
 CellLabel->
  "Out[36]//TraditionalForm=",ExpressionUUID->"8c71fda9-dc78-4286-8006-\
bde128b8bef1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Level", "[", 
   RowBox[{"integrandSa1a2", ",", "1"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intx", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a1", "|", "a2", "|", "\[Epsilon]", "|", "kb"}], ")"}], "\[Element]",
         "Reals"}], "&&", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "|", "k"}], ")"}], ">", "0"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integral", "=", 
   RowBox[{
    RowBox[{"Apart", "[", 
     RowBox[{
      RowBox[{"Total", "[", "intx", "]"}], "//", "FullSimplify"}], "]"}], "//.",
     "idxSa1a2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.992682589416622*^9, 3.992682646024455*^9}, {
   3.9926836471957703`*^9, 3.992683680092248*^9}, {3.99268372152807*^9, 
   3.9926837407385607`*^9}, {3.992928774754087*^9, 3.992928816567264*^9}, {
   3.992930219488659*^9, 3.992930220338258*^9}, 3.9938917158010197`*^9, {
   3.993891839475544*^9, 3.9938919527047377`*^9}, {3.993892050565943*^9, 
   3.993892092108184*^9}, 3.993893251950786*^9, {3.993893772296781*^9, 
   3.993893774242861*^9}, {3.9938943398869123`*^9, 3.993894343270549*^9}, {
   3.994043109706266*^9, 3.994043113538548*^9}, {3.994043176361033*^9, 
   3.9940432064449*^9}, 3.9940445434371653`*^9, {3.994782864495109*^9, 
   3.994782864776011*^9}, 3.995098574695788*^9, {3.995944090889043*^9, 
   3.995944112076006*^9}, {3.995944207333358*^9, 3.995944248877736*^9}, {
   3.997286224559209*^9, 3.99728625353543*^9}, {3.9974410639998302`*^9, 
   3.997441069702693*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"8efec5fa-adf4-478b-ba95-35710863b93b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "print", " ", "result", " ", "for", " ", "the", " ", "x", " ", "integrand",
     " ", "solely"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xpre", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Pi]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "z"}], ")"}], 
         RowBox[{"-", "\[Nu]"}]]}], 
       RowBox[{"2", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "\[Nu]"}], "]"}]}]], 
      FractionBox["1", 
       RowBox[{"n", "!"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["z", "2"], ")"}], 
       RowBox[{"2", "n"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Apart", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Total", "[", "intx", "]"}], "xpre"], "//", "Normal"}], "//",
        "FullSimplify"}], "]"}], "/.", "manage1F1"}], "//", 
    "TraditionalForm"}]}]}]], "Input",
 CellChangeTimes->{{3.995100735292564*^9, 3.99510073916656*^9}, {
  3.995944182170631*^9, 3.9959441948039703`*^9}, {3.9959442282010927`*^9, 
  3.9959442470598373`*^9}, {3.997286249648041*^9, 3.9972862499783382`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"3318c12f-f9e0-435b-874f-6599b04f95c3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["4", "\[Nu]"], " ", 
     TemplateBox[{
       RowBox[{
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", "n", "-", 
         FractionBox["\[Nu]", "2"]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", "n", "-", 
         FractionBox["\[Nu]", "2"]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", "n", "-", 
         FractionBox["\[Nu]", "2"]}], 
       RowBox[{
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         RowBox[{"2", " ", "n"}], "-", "\[Nu]"}], 
       RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}]},
      "Hypergeometric1F1"]}], 
    RowBox[{
     TemplateBox[{
       RowBox[{"n", "-", "\[Nu]", "+", "1"}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         RowBox[{"2", " ", "n"}], "-", "\[Nu]"}]},
      "Gamma"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"2", " ", "\[Nu]"}]], " ", 
     TemplateBox[{
       RowBox[{
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", "n", "+", 
         FractionBox["\[Nu]", "2"]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", "n", "+", 
         FractionBox["\[Nu]", "2"]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", "n", "+", 
         FractionBox["\[Nu]", "2"]}], 
       RowBox[{
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         RowBox[{"2", " ", "n"}], "+", "\[Nu]"}], 
       RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}]},
      "Hypergeometric1F1"]}], 
    RowBox[{
     TemplateBox[{
       RowBox[{"n", "+", "\[Nu]", "+", "1"}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["a", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         RowBox[{"2", " ", "n"}], "+", "\[Nu]"}]},
      "Gamma"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9940432078427143`*^9, 3.994043613909441*^9, 3.994044548955949*^9, 
   3.9946662694527807`*^9, 3.994694121237096*^9, 3.994694172244626*^9, 
   3.994774462177609*^9, 3.995028533926021*^9, 3.9950896069161663`*^9, {
   3.9950986228700857`*^9, 3.9950986428048162`*^9}, {3.995100740701036*^9, 
   3.9951007452177753`*^9}, 3.99535692157675*^9, 3.995366345214264*^9, 
   3.99553077132782*^9, 3.995851030470357*^9, 3.995855877795796*^9, {
   3.995944165813868*^9, 3.995944184021822*^9}, 3.995944266783071*^9, 
   3.9959443300363007`*^9, 3.9959572202154922`*^9, 3.9967404070148582`*^9, 
   3.997286792396593*^9, 3.997335643870792*^9, 4.000034674206925*^9, 
   4.0002166954634333`*^9, 4.0002865989132643`*^9, 4.000625993955069*^9},
 CellLabel->
  "Out[41]//TraditionalForm=",ExpressionUUID->"f14b93cd-bd9e-4e97-80d8-\
1a79d94d2b52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"result", " ", "for", " ", 
    SubscriptBox["S", 
     RowBox[{"\[Alpha]1", ",", "\[Alpha]2"}]], 
    RowBox[{"(", 
     RowBox[{"k", ",", "b"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Sa1a2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"prefactorXintegral", "*", "integral"}], "]"}], "//", 
       "Normal"}], "//", "Apart"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"prefactorSa1a2", "[", 
      RowBox[{"A1_", ",", "A2_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["k", "b"], ")"}], 
       RowBox[{
        FractionBox["d", "2"], "-", "A1", "-", "A2"}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "\[Pi]"}], ")"}], 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], 
       RowBox[{
        RowBox[{"Gamma", "[", "A1", "]"}], 
        RowBox[{"Gamma", "[", "A2", "]"}]}]], 
      FractionBox["\[Pi]", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", 
         RowBox[{"(", 
          RowBox[{"A1", "+", "A2", "-", 
           FractionBox["d", "2"]}], ")"}]}], "]"}]], "*", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", " ", "k"}], ")"}], 
        RowBox[{"2", "n"}]], 
       RowBox[{
        RowBox[{"n", "!"}], 
        SuperscriptBox["4", "n"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Apart", "[", 
      RowBox[{
       FractionBox["Sa1a2", 
        RowBox[{"prefactorSa1a2", "[", 
         RowBox[{"\[Alpha]1", ",", "\[Alpha]2", ",", "n"}], "]"}]], "//", 
       "FullSimplify"}], "]"}], "/.", "manage1F1"}], "//", 
    "TraditionalForm"}]}]}]], "Input",
 CellChangeTimes->{{3.992952749024604*^9, 3.99295284928995*^9}, 
   3.993891956066124*^9, {3.993892103925288*^9, 3.993892105809163*^9}, {
   3.993892151811892*^9, 3.993892154567239*^9}, {3.993892192548126*^9, 
   3.993892234468568*^9}, {3.993892364468787*^9, 3.993892490653802*^9}, {
   3.993892699878036*^9, 3.993892826864045*^9}, {3.993892859352758*^9, 
   3.993892865180561*^9}, {3.993892912964932*^9, 3.993893060571938*^9}, {
   3.9938931373195877`*^9, 3.993893243433896*^9}, {3.993893291363089*^9, 
   3.9938933291251307`*^9}, {3.993893612593433*^9, 3.993893645811638*^9}, {
   3.993893678400725*^9, 3.9938938481094112`*^9}, {3.993894145732736*^9, 
   3.9938941595823383`*^9}, {3.993895142669825*^9, 3.993895152215887*^9}, {
   3.994042309994879*^9, 3.994042316716682*^9}, {3.99404287589189*^9, 
   3.9940428851704597`*^9}, {3.994042952177555*^9, 3.994042952326771*^9}, {
   3.994043324595397*^9, 3.994043346166243*^9}, {3.9940434448366632`*^9, 
   3.99404356540193*^9}, {3.9940436544164133`*^9, 3.9940436996711597`*^9}, 
   3.994776478194708*^9, {3.995098797825955*^9, 3.995098801246419*^9}, {
   3.995098837151519*^9, 3.995098844285392*^9}, 3.99728626654312*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"90e359dd-0160-44a1-8b0b-694ef5ce68b8"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", " ", "k"}], ")"}], 
      RowBox[{
       RowBox[{"-", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\[Alpha]", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm]}], "-", 
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "+", 
       FractionBox["d", "2"]}]], " ", 
     TemplateBox[{
       RowBox[{
         FractionBox["d", "2"], "+", "n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{
         FractionBox["d", "2"], "+", "n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{
         FractionBox["d", "2"], "+", "n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}], 
       RowBox[{"d", "+", 
         RowBox[{"2", " ", "n"}], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}], 
       RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         FormBox[
          TagBox[
           FormBox[
           "\"\\!\\(\\*OverscriptBox[\\(k\\), \\(\[RightVector]\\)]\\)\
\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightVector]\\)]\\)\"", 
            TraditionalForm], TraditionalForm, Editable -> True], 
          TraditionalForm]}]},
      "Hypergeometric1F1"]}], 
    RowBox[{
     TemplateBox[{
       RowBox[{
         FractionBox["d", "2"], "+", "n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", "1"}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"d", "+", 
         RowBox[{"2", " ", "n"}], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm]}]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\[Alpha]", "2"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm]}], "+", "d"}]], " ", 
     TemplateBox[{
       RowBox[{"n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", " ", "k"}], ")"}], 
      RowBox[{
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "1"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "+", 
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "-", 
       FractionBox["d", "2"]}]], " ", 
     TemplateBox[{
       RowBox[{"n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}], 
       RowBox[{
         RowBox[{"2", " ", "n"}], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}], 
       RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         FormBox[
          TagBox[
           FormBox[
           "\"\\!\\(\\*OverscriptBox[\\(k\\), \\(\[RightVector]\\)]\\)\
\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightVector]\\)]\\)\"", 
            TraditionalForm], TraditionalForm, Editable -> True], 
          TraditionalForm]}]},
      "Hypergeometric1F1"]}], 
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"2", " ", "n"}], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{
         RowBox[{"-", 
           FractionBox["d", "2"]}], "+", "n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", "1"}]},
      "Gamma"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9929515267721033`*^9, 3.9929527666868067`*^9, 3.9929528289642067`*^9, 
   3.992953281312291*^9, 3.9938921680270157`*^9, 3.993892203116806*^9, 
   3.9938922544477043`*^9, {3.993892348970089*^9, 3.9938923674563923`*^9}, {
   3.99389240454125*^9, 3.993892467039466*^9}, 3.993892571909227*^9, {
   3.993892697686487*^9, 3.9938927031109047`*^9}, {3.993892776479485*^9, 
   3.993892827257752*^9}, {3.993892865929083*^9, 3.993893061218892*^9}, {
   3.99389315993347*^9, 3.993893215333682*^9}, {3.993893271555613*^9, 
   3.993893329672517*^9}, 3.9938935902166357`*^9, {3.993893626842938*^9, 
   3.993893646831499*^9}, {3.993893680248477*^9, 3.993893753700756*^9}, {
   3.993893784646823*^9, 3.993893874870796*^9}, {3.993894148267235*^9, 
   3.9938941599035892`*^9}, 3.993894325369308*^9, 3.993894363608989*^9, 
   3.993894481412774*^9, 3.9938951540139723`*^9, 3.9939779557735453`*^9, 
   3.994042318402733*^9, 3.994042886251301*^9, 3.994042952746839*^9, 
   3.994043348456826*^9, 3.994043438728867*^9, {3.994043475088472*^9, 
   3.9940435183950987`*^9}, {3.9940435684998207`*^9, 3.994043597089416*^9}, 
   3.994043646277644*^9, {3.994043695265251*^9, 3.994043700813109*^9}, 
   3.9940445948132687`*^9, 3.994666287869134*^9, 3.994694139763898*^9, 
   3.994694188940733*^9, 3.9947744825014677`*^9, 3.994783050748168*^9, 
   3.995028551976486*^9, 3.995089624914153*^9, 3.995098802898122*^9, 
   3.995098844935389*^9, 3.995098890920038*^9, 3.995100868951707*^9, 
   3.995356939593624*^9, 3.9953663631918993`*^9, 3.99553078936602*^9, 
   3.995851111212419*^9, 3.995944342592491*^9, 3.995957221620123*^9, 
   3.996740408357164*^9, 3.997286795067636*^9, 3.997335646572057*^9, 
   4.000034675572176*^9, 4.0002166968325367`*^9, 4.000286600303178*^9, 
   4.0006259953366947`*^9},
 CellLabel->
  "Out[44]//TraditionalForm=",ExpressionUUID->"83e1eee2-2a96-4ed3-85ea-\
052cb46bf30a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"Appendix", " ", 
   RowBox[{"C", ":", " ", 
    RowBox[{"Double", " ", "Soft", " ", "expansion"}]}]}], 
  TraditionalForm]], "Section",
 CellChangeTimes->{{3.994043059392807*^9, 3.994043071378367*^9}, {
  3.994043414171068*^9, 3.9940434349169416`*^9}, {3.9946662797669992`*^9, 
  3.9946662856968193`*^9}, {3.994775313850222*^9, 3.994775315123033*^9}, {
  3.994776276236513*^9, 3.994776281482774*^9}, {3.995957244829218*^9, 
  3.9959572456053762`*^9}, {3.995957578065977*^9, 3.995957578260538*^9}, {
  3.997286196358102*^9, 
  3.997286216229844*^9}},ExpressionUUID->"5ca330ce-2ce6-4e11-a23c-\
370e53870842"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"use", " ", "d"}], "->", 
    RowBox[{"2", "-", 
     RowBox[{"2", "\[Epsilon]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Sa1a2n", "[", 
     RowBox[{"a1_", ",", "a2_", ",", "N_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Sa1a2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "->", "N"}], ",", 
        RowBox[{"\[Alpha]1", "->", "a1"}], ",", 
        RowBox[{"\[Alpha]2", "->", "a2"}]}], "}"}]}], "/.", "dimreg"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Sa1a2n", "[", 
         RowBox[{"\[Alpha]1", ",", "\[Alpha]2", ",", "n"}], "]"}], 
        RowBox[{"prefactorSa1a2", "[", 
         RowBox[{"\[Alpha]1", ",", "\[Alpha]2", ",", "n"}], "]"}]], "/.", 
       "dimreg"}], "/.", "manage1F1"}], "//", "Simplify"}], "//", 
    "TraditionalForm"}]}]}]], "Input",
 CellChangeTimes->{{3.993894494733059*^9, 3.993894530447795*^9}, {
   3.993894654863448*^9, 3.993894674537122*^9}, {3.993895842830036*^9, 
   3.993895916996373*^9}, {3.993978109751302*^9, 3.993978193681424*^9}, {
   3.9940424711997623`*^9, 3.9940426162883577`*^9}, {3.994042653773271*^9, 
   3.9940426667800503`*^9}, {3.994042850829753*^9, 3.994042942567771*^9}, {
   3.9940437086369953`*^9, 3.99404374721903*^9}, 3.994776478195999*^9, {
   3.997286276516711*^9, 3.997286277343669*^9}, {4.000286753490467*^9, 
   4.000286759859899*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"c67d5384-91e4-4fd7-b83e-5780700cb3f9"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", " ", "k"}], ")"}], 
      RowBox[{
       RowBox[{"-", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\[Alpha]", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm]}], "-", 
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "-", "\[Epsilon]", "+", "1"}]], " ", 
     TemplateBox[{
       RowBox[{"n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", "\[Epsilon]", "+", "1"}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", "\[Epsilon]", "+", "1"}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", "\[Epsilon]", "+", "1"}], 
       RowBox[{
         RowBox[{"2", " ", "n"}], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         RowBox[{"2", " ", "\[Epsilon]"}], "+", "2"}], 
       RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         FormBox[
          TagBox[
           FormBox[
           "\"\\!\\(\\*OverscriptBox[\\(k\\), \\(\[RightVector]\\)]\\)\
\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightVector]\\)]\\)\"", 
            TraditionalForm], TraditionalForm, Editable -> True], 
          TraditionalForm]}]},
      "Hypergeometric1F1"]}], 
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"2", " ", "n"}], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         RowBox[{"2", " ", "\[Epsilon]"}], "+", "2"}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", "\[Epsilon]", "+", "2"}]},
      "Gamma"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\[Alpha]", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm]}], "-", 
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "-", "\[Epsilon]", "+", "1"}]], " ", 
     TemplateBox[{
       RowBox[{"n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", " ", "k"}], ")"}], 
      RowBox[{
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "1"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "+", 
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "+", "\[Epsilon]", "-", "1"}]], " ", 
     TemplateBox[{
       RowBox[{"n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}], 
       RowBox[{
         RowBox[{"2", " ", "n"}], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}], 
       RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         FormBox[
          TagBox[
           FormBox[
           "\"\\!\\(\\*OverscriptBox[\\(k\\), \\(\[RightVector]\\)]\\)\
\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightVector]\\)]\\)\"", 
            TraditionalForm], TraditionalForm, Editable -> True], 
          TraditionalForm]}]},
      "Hypergeometric1F1"]}], 
    RowBox[{
     TemplateBox[{
       RowBox[{
         RowBox[{"2", " ", "n"}], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", "\[Epsilon]"}]},
      "Gamma"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.994042474175416*^9, 3.994042480294675*^9}, {
   3.9940425669497643`*^9, 3.994042616720785*^9}, {3.994042655189907*^9, 
   3.994042667112805*^9}, {3.994042853888904*^9, 3.994042858252337*^9}, {
   3.994042896399454*^9, 3.9940429583143377`*^9}, {3.9940437174836073`*^9, 
   3.994043747589695*^9}, 3.994044623892933*^9, 3.994666287984774*^9, 
   3.9946941398794518`*^9, 3.994694189055977*^9, 3.994774483293606*^9, 
   3.9947830693454103`*^9, 3.995028552092987*^9, 3.995089625017831*^9, 
   3.9953569397060633`*^9, 3.9953663633074083`*^9, 3.995530789476799*^9, 
   3.9958511757134733`*^9, 3.995944396528022*^9, 3.995957248223414*^9, 
   3.996740408456017*^9, 3.997286795269318*^9, 3.99733564675769*^9, 
   4.000034675680696*^9, 4.0002166969335117`*^9, 4.000286600403034*^9, 
   4.00028678064546*^9, 4.0006259954301643`*^9},
 CellLabel->
  "Out[46]//TraditionalForm=",ExpressionUUID->"0da97833-c2c5-48a1-958e-\
2a2151f2ef18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "expand", " ", "Kummer1F1", " ", "by", " ", "using", " ", "their", " ", 
    "definition"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"use1F1n", "[", "m_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Hypergeometric1F1", "[", 
        RowBox[{"a_", ",", "b_", ",", "z_"}], "]"}], ":>", 
       RowBox[{
        FractionBox[
         RowBox[{"Gamma", "[", "b", "]"}], 
         RowBox[{"Gamma", "[", "a", "]"}]], 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"a", "+", "m"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"b", "+", "m"}], "]"}]], 
        FractionBox[
         SuperscriptBox["z", "m"], 
         RowBox[{"m", "!"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sa1a2nm", "[", 
      RowBox[{"a1_", ",", "a2_", ",", "n_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sa1a2n", "[", 
        RowBox[{"a1", ",", "a2", ",", "n"}], "]"}], "/.", "manage1F1"}], "/.", 
      RowBox[{"use1F1n", "[", "m", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"preSa1a2nm", "[", 
      RowBox[{"a1_", ",", "a2_", ",", "n_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], 
         RowBox[{
          RowBox[{"-", "d"}], "/", "2"}]], 
        RowBox[{
         RowBox[{"Gamma", "[", "a1", "]"}], 
         RowBox[{"Gamma", "[", "a2", "]"}]}]], "\[Pi]", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", 
         RowBox[{"(", 
          RowBox[{"a1", "+", "a2", "-", 
           FractionBox["d", "2"]}], ")"}]}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", "b"], ")"}], 
        RowBox[{
         FractionBox["d", "2"], "-", "a1", "-", "a2"}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", " ", "b"}], ")"}], 
         RowBox[{"2", "n"}]], 
        RowBox[{
         RowBox[{"n", "!"}], 
         SuperscriptBox["4", "n"]}]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "kb"}], ")"}], "m"], 
        RowBox[{"m", "!"}]]}], "/.", "dimreg"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"Sa1a2nm", "[", 
       RowBox[{"\[Alpha]1", ",", "\[Alpha]2", ",", "n", ",", "m"}], "]"}], 
      RowBox[{"preSa1a2nm", "[", 
       RowBox[{"\[Alpha]1", ",", "\[Alpha]2", ",", "n", ",", "m"}], "]"}]], "//",
      "Simplify"}], "//", "TraditionalForm"}]}]}]], "Input",
 CellChangeTimes->{{3.994043758823983*^9, 3.9940438995874033`*^9}, {
   3.994044006140815*^9, 3.994044012058524*^9}, {3.994044071121375*^9, 
   3.9940440810965757`*^9}, {3.994044165857791*^9, 3.994044170930382*^9}, {
   3.994044632839188*^9, 3.994044633873185*^9}, 3.994776478197798*^9, {
   3.9972862895659857`*^9, 3.997286297713847*^9}, {4.000286763390647*^9, 
   4.000286774737348*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"ca8d120f-a5bd-4d44-b601-8fb64910ba20"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", " ", "k"}], ")"}], 
      RowBox[{
       RowBox[{"-", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\[Alpha]", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm]}], "-", 
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "-", "\[Epsilon]", "+", "1"}]], " ", 
     TemplateBox[{
       RowBox[{"n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", "\[Epsilon]", "+", "1"}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"m", "+", "n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", "\[Epsilon]", "+", "1"}]},
      "Gamma"]}], 
    RowBox[{
     TemplateBox[{
       RowBox[{"n", "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", "\[Epsilon]", "+", "2"}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"m", "+", 
         RowBox[{"2", " ", "n"}], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "-", 
         RowBox[{"2", " ", "\[Epsilon]"}], "+", "2"}]},
      "Gamma"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\[Alpha]", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm]}], "-", 
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "-", "\[Epsilon]", "+", "1"}]], " ", 
     TemplateBox[{
       RowBox[{"n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", " ", "k"}], ")"}], 
      RowBox[{
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "1"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "+", 
       FormBox[
        TagBox[
         FormBox[
          SubscriptBox["\[Alpha]", "2"],
          TraditionalForm],
         TraditionalForm,
         Editable->True],
        TraditionalForm], "+", "\[Epsilon]", "-", "1"}]], " ", 
     TemplateBox[{
       RowBox[{"m", "+", "n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"]}], 
    RowBox[{
     TemplateBox[{
       RowBox[{"m", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm]}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"n", "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "1"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\[Alpha]", "2"], TraditionalForm], TraditionalForm, 
           Editable -> True], TraditionalForm], "+", "\[Epsilon]"}]},
      "Gamma"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.994042859621634*^9, {3.994043870420602*^9, 3.9940439000399218`*^9}, {
   3.9940440123995037`*^9, 3.994044015000759*^9}, {3.994044072917755*^9, 
   3.994044083631969*^9}, {3.994044167072803*^9, 3.994044171235532*^9}, {
   3.994044626687365*^9, 3.994044634560507*^9}, 3.994666289886516*^9, 
   3.994694139975628*^9, 3.9946941890869627`*^9, 3.994774485317*^9, 
   3.994783074407917*^9, 3.995028552177486*^9, 3.995089625098577*^9, 
   3.995099044874488*^9, 3.995356939789865*^9, 3.9953663633909903`*^9, 
   3.9955307895755568`*^9, 3.995851567013236*^9, 3.995944400621942*^9, 
   3.99595724830801*^9, 3.9967404085279617`*^9, 3.997286795408597*^9, 
   3.9973356468991327`*^9, 4.0000346757531424`*^9, 4.000216697006723*^9, 
   4.0002866004764957`*^9, 4.000286782072448*^9, 4.000625995502448*^9},
 CellLabel->
  "Out[50]//TraditionalForm=",ExpressionUUID->"045527e6-b29a-4cdf-ab34-\
8ba807725e7a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"Appendix", " ", 
     RowBox[{"C", ":", " ", "PostMinkowskian"}]}], "&"}], " ", "Soft", " ", 
   "expansion"}], TraditionalForm]], "Section",
 CellChangeTimes->{{3.99466632126508*^9, 3.994666326245661*^9}, {
   3.994775323615016*^9, 3.994775333149035*^9}, {3.995957253150519*^9, 
   3.9959572548924503`*^9}, {3.9972862007250757`*^9, 3.9972862176073523`*^9}, 
   3.997286311200531*^9},ExpressionUUID->"b193baaf-6755-4d1e-b9c7-\
1db743b7bb2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"In", " ", "the", " ", "PM", " ", "expansion"}], ",", " ", 
  RowBox[{
   SubscriptBox["\[Alpha]", "1"], "=", 
   RowBox[{
    RowBox[{"1", " ", "while", " ", 
     SubscriptBox["\[Alpha]", "2"]}], "=", 
    RowBox[{
     RowBox[{"1", "+", "n\[Epsilon]", "-", 
      RowBox[{"\[Epsilon]", " ", "with", " ", "n"}]}], ">=", 
     RowBox[{"1", " ", "the", " ", "PM", " ", 
      RowBox[{"order", "."}]}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.994666327667972*^9, 
  3.994666377272707*^9}},ExpressionUUID->"85c62ab3-47f3-499d-a917-\
9f93fbf5f258"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SnmPM", "[", 
    RowBox[{"n_", ",", "m_", ",", "PM_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sa1a2nm", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "+", 
       RowBox[{"PM", "*", "\[Epsilon]"}], "-", "\[Epsilon]"}], ",", "n", ",", 
      "m"}], "]"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"preSnmPM", "[", 
    RowBox[{"n_", ",", "m_", ",", "PM_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"preSa1a2nm", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "+", 
       RowBox[{"PM", "*", "\[Epsilon]"}], "-", "\[Epsilon]"}], ",", "n", ",", 
      "m"}], "]"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"preSnmPM", "[", 
   RowBox[{"n", ",", "m", ",", "p"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"SnmPM", "[", 
     RowBox[{"n", ",", "m", ",", "p"}], "]"}], 
    RowBox[{"preSnmPM", "[", 
     RowBox[{"n", ",", "m", ",", "p"}], "]"}]], "//", "Simplify"}], "//", 
  "TraditionalForm"}]}], "Input",
 CellChangeTimes->{{3.994666381173778*^9, 3.994666442011465*^9}, {
   3.994669718795031*^9, 3.994669727622826*^9}, 3.994669759443789*^9, {
   3.994674993922411*^9, 3.994675000363865*^9}, {3.99467522186201*^9, 
   3.99467526262215*^9}, 3.994776478201212*^9, {3.995097026340311*^9, 
   3.99509702658287*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"5835b1c7-e358-4c58-9ace-ff68029d134e"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "\[Epsilon]"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        FormBox[
         TagBox[
          
          FormBox["\<\"\\!\\(\\*OverscriptBox[\\(k\\), \
\\(\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm]}], ")"}], "m"], " ", 
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "n"}], "+", "\[Epsilon]", "-", "1"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", " ", "k"}], ")"}], 
      RowBox[{"2", " ", "n"}]], " ", 
     RowBox[{"csc", "(", 
      RowBox[{"\[Pi]", " ", "p", " ", "\[Epsilon]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["k", "b"], ")"}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"p", " ", "\[Epsilon]"}]}], "-", "1"}]]}], 
    RowBox[{
     RowBox[{"m", "!"}], " ", 
     RowBox[{"n", "!"}], " ", 
     TemplateBox[{
       RowBox[{
         RowBox[{
           RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}], " ", "\[Epsilon]"}], "+", "1"}]},
      
      "Gamma"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.994674997404222*^9, 3.994675000674238*^9}, {
   3.9946752356128807`*^9, 3.994675262907407*^9}, 3.994694140083191*^9, 
   3.994694189200431*^9, 3.994774487789852*^9, 3.994783082179349*^9, 
   3.995028552341227*^9, 3.9950896252037897`*^9, 3.995097029728097*^9, 
   3.995099070786462*^9, 3.99535693990093*^9, 3.9953663634994307`*^9, 
   3.99553078969947*^9, 3.995851618312891*^9, 3.99594440307288*^9, 
   3.995957256543049*^9, 3.996740408630498*^9, 3.997286795592888*^9, 
   3.997335647086096*^9, 4.00003467585888*^9, 4.000216697113866*^9, 
   4.000286600577656*^9, 4.000286787744966*^9, 4.000625995597596*^9},
 CellLabel->
  "Out[53]//TraditionalForm=",ExpressionUUID->"0564d3c8-9835-44c0-8191-\
deb3440812ab"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", " ", "k"}], ")"}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"p", " ", "\[Epsilon]"}]}], "-", "1"}]], " ", 
     TemplateBox[{
       RowBox[{"m", "+", "n", "-", "\[Epsilon]"}]},
      "Gamma"]}], 
    TemplateBox[{
      RowBox[{"m", "+", 
        RowBox[{"2", " ", "n"}], "-", 
        RowBox[{
          RowBox[{"(", 
            RowBox[{"p", "+", "1"}], ")"}], " ", "\[Epsilon]"}]}]},
     "Gamma"]], "-", 
   FractionBox[
    RowBox[{"b", " ", "k", " ", 
     TemplateBox[{
       RowBox[{"n", "+", "1"}]},
      "Gamma"], " ", 
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"p", " ", "\[Epsilon]"}]}], "-", "1"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", " ", "k"}], ")"}], 
      RowBox[{"p", " ", "\[Epsilon]"}]], " ", 
     TemplateBox[{
       RowBox[{"m", "+", "n", "+", 
         RowBox[{"p", " ", "\[Epsilon]"}], "-", "\[Epsilon]", "+", "1"}]},
      "Gamma"]}], 
    RowBox[{
     TemplateBox[{
       RowBox[{"n", "+", 
         RowBox[{"p", " ", "\[Epsilon]"}], "+", "2"}]},
      "Gamma"], " ", 
     TemplateBox[{
       RowBox[{"m", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"p", " ", "\[Epsilon]"}], "-", "\[Epsilon]", "+", "2"}]},
      "Gamma"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.994674997404222*^9, 3.994675000674238*^9}, {
   3.9946752356128807`*^9, 3.994675262907407*^9}, 3.994694140083191*^9, 
   3.994694189200431*^9, 3.994774487789852*^9, 3.994783082179349*^9, 
   3.995028552341227*^9, 3.9950896252037897`*^9, 3.995097029728097*^9, 
   3.995099070786462*^9, 3.99535693990093*^9, 3.9953663634994307`*^9, 
   3.99553078969947*^9, 3.995851618312891*^9, 3.99594440307288*^9, 
   3.995957256543049*^9, 3.996740408630498*^9, 3.997286795592888*^9, 
   3.997335647086096*^9, 4.00003467585888*^9, 4.000216697113866*^9, 
   4.000286600577656*^9, 4.000286787744966*^9, 4.00062599587477*^9},
 CellLabel->
  "Out[54]//TraditionalForm=",ExpressionUUID->"e274f262-a884-4ee5-baf2-\
12d2bfe6408e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "same", " ", "orders", " ", "of", " ", "soft", " ", "can", " ",
     "be", " ", "resummed"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"var", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"SnmPM", "[", 
        RowBox[{"r", ",", 
         RowBox[{"ntot", "-", "r"}], ",", "pm"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0", ",", "ntot"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"\"\<results/SnPM.mx\>\"", ",", 
      RowBox[{"var", "//", "FullSimplify"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SnPM", "[", 
      RowBox[{"n_", ",", "PM_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Import", "[", "\"\<results/SnPM.mx\>\"", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ntot", "->", "n"}], ",", 
        RowBox[{"pm", "->", "PM"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"preSnPM", "[", 
      RowBox[{"n_", ",", "p_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"\[Epsilon]", "-", 
         RowBox[{"p", " ", "\[Epsilon]"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", "b"], ")"}], 
        RowBox[{
         RowBox[{"-", "p"}], " ", "\[Epsilon]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", " ", "k"}], ")"}], 
        RowBox[{
         RowBox[{"-", "p"}], " ", "\[Epsilon]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "kb"}], ")"}], "n"], " ", 
       SuperscriptBox["\[Pi]", "\[Epsilon]"], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"p", " ", "\[Pi]", " ", "\[Epsilon]"}], "]"}]}], 
      RowBox[{"16", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "\[Epsilon]"}]}], 
        "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"preSnPM", "[", 
       RowBox[{"n", ",", "p"}], "]"}], "//", "PowerExpand"}], "//", 
     "FullSimplify"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"SnPM", "[", 
       RowBox[{"n", ",", "p"}], "]"}], 
      RowBox[{"preSnPM", "[", 
       RowBox[{"n", ",", "p"}], "]"}]], "//", "FullSimplify"}], "//", 
    "TraditionalForm"}]}]}]], "Input",
 CellChangeTimes->{{3.994667672841196*^9, 3.994667787049562*^9}, {
   3.9946679030348177`*^9, 3.994667926742606*^9}, {3.994667960568077*^9, 
   3.9946679607707987`*^9}, {3.994668000300729*^9, 3.9946681028607283`*^9}, {
   3.994668195009676*^9, 3.994668244093318*^9}, {3.99466829567452*^9, 
   3.994668296461771*^9}, {3.9946690131954536`*^9, 3.994669037120468*^9}, {
   3.9946690916099443`*^9, 3.994669117675201*^9}, 3.994669759448838*^9, {
   3.994669794679759*^9, 3.99466980449749*^9}, {3.994674828483501*^9, 
   3.994674831375575*^9}, {3.994675287742868*^9, 3.994675291213421*^9}, 
   3.994776478202394*^9, {3.995097085955402*^9, 3.9950971174339533`*^9}, {
   3.997504053474721*^9, 3.997504058847725*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"5cf73a7d-6b62-4e72-8af5-979b17dd3735"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "\[ImaginaryI]"}], ")"}], "n"], " ", 
    SuperscriptBox["\[Pi]", "\[Epsilon]"], " ", 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\<\"\\!\\(\\*OverscriptBox[\\(k\\), \\(\[RightVector]\\)]\\)\
\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightVector]\\)]\\)\"\>",
        TraditionalForm],
       TraditionalForm,
       Editable->True],
      TraditionalForm], "n"], " ", 
    SuperscriptBox["4", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"p", " ", "\[Epsilon]"}]}], "+", "\[Epsilon]", "-", "2"}]], " ", 
    SuperscriptBox["k", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", "p", " ", "\[Epsilon]"}]}], "-", "2"}]], " ", 
    RowBox[{"csc", "(", 
     RowBox[{"\[Pi]", " ", "p", " ", "\[Epsilon]"}], ")"}]}], 
   RowBox[{
    TemplateBox[{
      RowBox[{"n", "+", "1"}]},
     "Gamma"], " ", 
    TemplateBox[{
      RowBox[{
        RowBox[{
          RowBox[{"(", 
            RowBox[{"p", "-", "1"}], ")"}], " ", "\[Epsilon]"}], "+", "1"}]},
     "Gamma"]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.994668085521285*^9, 3.994668107191003*^9}, {
   3.9946681905377398`*^9, 3.994668227231481*^9}, 3.994668301078232*^9, 
   3.994668482308571*^9, {3.9946690185968037`*^9, 3.994669041221113*^9}, {
   3.994669106031644*^9, 3.994669125566346*^9}, 3.994669391696088*^9, 
   3.994669817188779*^9, 3.9946749380421753`*^9, {3.994675293498103*^9, 
   3.994675312321896*^9}, {3.9946941719448833`*^9, 3.994694197321372*^9}, 
   3.994774522019928*^9, 3.994783096946868*^9, 3.995028584048815*^9, 
   3.995089656672697*^9, 3.9950970715390577`*^9, {3.995097106596594*^9, 
   3.9950971235637217`*^9}, 3.995099104178557*^9, 3.995356971612112*^9, 
   3.99536639545574*^9, 3.995530821858841*^9, 3.9958516833822203`*^9, 
   3.995944415222272*^9, 3.995957289611486*^9, 3.996740440107935*^9, 
   3.9972868578362093`*^9, 3.99733570939388*^9, 4.000034707989264*^9, 
   4.000216729147393*^9, 4.000286632846345*^9, 4.000286796868888*^9, 
   4.000626027113987*^9},
 CellLabel->
  "Out[59]//TraditionalForm=",ExpressionUUID->"4c358c37-2639-4030-8e68-\
efe23f0d6ff2"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"b", " ", "k"}], ")"}], 
     RowBox[{
      RowBox[{"2", " ", "p", " ", "\[Epsilon]"}], "+", "2"}]], " ", 
    TemplateBox[{
      RowBox[{"n", "+", 
        RowBox[{
          RowBox[{"(", 
            RowBox[{"p", "-", "1"}], ")"}], " ", "\[Epsilon]"}], "+", "1"}]},
     "Gamma"], " ", 
    TagBox[
     TagBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[InvisiblePrefixScriptBase]", "2"], 
        SubscriptBox[
         OverscriptBox["F", "~"], "2"]}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{
         TagBox[
          TagBox[
           RowBox[{
            TagBox["1",
             HypergeometricPFQRegularized,
             Editable->True,
             Selectable->True], ",", 
            TagBox[
             RowBox[{"-", "n"}],
             HypergeometricPFQRegularized,
             Editable->True,
             Selectable->True]}],
           InterpretTemplate[{
             SlotSequence[1]}& ]],
          HypergeometricPFQRegularized,
          Editable->False,
          Selectable->False], ";", 
         TagBox[
          TagBox[
           RowBox[{
            TagBox[
             RowBox[{
              RowBox[{"p", " ", "\[Epsilon]"}], "+", "2"}],
             HypergeometricPFQRegularized,
             Editable->True,
             Selectable->True], ",", 
            TagBox[
             RowBox[{"n", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"p", "-", "1"}], ")"}], " ", "\[Epsilon]"}], "+", 
              "2"}],
             HypergeometricPFQRegularized,
             Editable->True,
             Selectable->True]}],
           InterpretTemplate[{
             SlotSequence[1]}& ]],
          HypergeometricPFQRegularized,
          Editable->False,
          Selectable->False], ";", 
         TagBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["k", "2"]}], 
            RowBox[{"4", " ", 
             FormBox[
              TagBox[
               
               FormBox["\<\"\\!\\(\\*OverscriptBox[\\(k\\), \\(\[RightVector]\
\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightVector]\\)]\\)\"\
\>",
                TraditionalForm],
               TraditionalForm,
               Editable->True],
              TraditionalForm]}]]}],
          HypergeometricPFQRegularized,
          Editable->True,
          Selectable->True]}], ")"}]}],
      InterpretTemplate[HypergeometricPFQRegularized[#, #2, #3]& ],
      Editable->False,
      Selectable->False],
     HypergeometricPFQRegularized]}], "-", 
   RowBox[{
    SuperscriptBox["4", 
     RowBox[{
      RowBox[{"p", " ", "\[Epsilon]"}], "+", "1"}]], " ", 
    TemplateBox[{
      RowBox[{"n", "-", "\[Epsilon]"}]},
     "Gamma"], " ", 
    TemplateBox[{
      RowBox[{"-", "n"}], 
      RowBox[{"n", "-", 
        RowBox[{
          RowBox[{"(", 
            RowBox[{"p", "+", "1"}], ")"}], " ", "\[Epsilon]"}]}], 
      RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["k", "2"]}], 
         RowBox[{"4", " ", 
           FormBox[
            TagBox[
             FormBox[
             "\"\\!\\(\\*OverscriptBox[\\(k\\), \\(\[RightVector]\\)]\\)\
\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightVector]\\)]\\)\"", 
              TraditionalForm], TraditionalForm, Editable -> True], 
            TraditionalForm]}]]}]},
     "Hypergeometric1F1Regularized"]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.994668085521285*^9, 3.994668107191003*^9}, {
   3.9946681905377398`*^9, 3.994668227231481*^9}, 3.994668301078232*^9, 
   3.994668482308571*^9, {3.9946690185968037`*^9, 3.994669041221113*^9}, {
   3.994669106031644*^9, 3.994669125566346*^9}, 3.994669391696088*^9, 
   3.994669817188779*^9, 3.9946749380421753`*^9, {3.994675293498103*^9, 
   3.994675312321896*^9}, {3.9946941719448833`*^9, 3.994694197321372*^9}, 
   3.994774522019928*^9, 3.994783096946868*^9, 3.995028584048815*^9, 
   3.995089656672697*^9, 3.9950970715390577`*^9, {3.995097106596594*^9, 
   3.9950971235637217`*^9}, 3.995099104178557*^9, 3.995356971612112*^9, 
   3.99536639545574*^9, 3.995530821858841*^9, 3.9958516833822203`*^9, 
   3.995944415222272*^9, 3.995957289611486*^9, 3.996740440107935*^9, 
   3.9972868578362093`*^9, 3.99733570939388*^9, 4.000034707989264*^9, 
   4.000216729147393*^9, 4.000286632846345*^9, 4.000286796868888*^9, 
   4.00062602724555*^9},
 CellLabel->
  "Out[60]//TraditionalForm=",ExpressionUUID->"57cd0129-7f29-49b7-8ec1-\
018c507643c3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"Waveform", " ", "in", " ", "Soft", " ", "Expansion"}], 
  TraditionalForm]], "Section",
 CellChangeTimes->{{3.99466632126508*^9, 3.994666326245661*^9}, {
  3.994775323615016*^9, 3.994775333149035*^9}, {3.995957253150519*^9, 
  3.9959572722152567`*^9}, {3.995957569036645*^9, 3.995957572943157*^9}, {
  4.000256483377077*^9, 
  4.000256497956036*^9}},ExpressionUUID->"4541fca4-e4cf-423c-ae66-\
277ce35f2430"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
   "The", " ", "waveform", " ", "is", " ", "given", " ", "by", "  ", "W"}], "=", 
   RowBox[{
    SubscriptBox["W", "int"], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["W", 
       RowBox[{"free", " ", 
        RowBox[{"(", 
         RowBox[{"or", " ", 
          RowBox[{"geo", "."}]}], ")"}]}]], " ", ".", " ", "Two"}], " ", 
     "separate", " ", 
     RowBox[{"computations", "."}]}]}]}], TraditionalForm]], "Text",
 CellChangeTimes->{{3.9946665278713818`*^9, 3.994666633261821*^9}, {
  3.997286334709494*^9, 3.997286404459668*^9}, {3.997286457882813*^9, 
  3.997286517465905*^9}, {4.0002166685604277`*^9, 4.000216670292739*^9}, {
  4.000286804047431*^9, 
  4.0002868109869947`*^9}},ExpressionUUID->"fde40f85-8086-4bbe-8abb-\
25e9a9f188cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G", "=", 
    FractionBox[
     SuperscriptBox["\[Kappa]", "2"], 
     RowBox[{"32", "\[Pi]"}]]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Format", "[", "kp", "]"}], ":=", 
  RowBox[{"TraditionalForm", "[", 
   RowBox[{"Superscript", "[", 
    RowBox[{"k", ",", "\"\<+\>\""}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Format", "[", "km", "]"}], ":=", 
  RowBox[{"TraditionalForm", "[", 
   RowBox[{"Superscript", "[", 
    RowBox[{"k", ",", "\"\<-\>\""}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Format", "[", "np", "]"}], ":=", 
  RowBox[{"TraditionalForm", "[", 
   RowBox[{"Superscript", "[", 
    RowBox[{"n", ",", "\"\<+\>\""}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Format", "[", "nm", "]"}], ":=", 
  RowBox[{"TraditionalForm", "[", 
   RowBox[{"Superscript", "[", 
    RowBox[{"n", ",", "\"\<-\>\""}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"onshell", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"np", "->", 
       FractionBox[
        SuperscriptBox["n", "2"], "nm"]}], ",", 
      RowBox[{"kp", "->", 
       FractionBox[
        SuperscriptBox["k", "2"], "km"]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tosoft", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"kb", "->", 
      RowBox[{"\[Omega]", "*", "nb"}]}], ",", 
     RowBox[{"km", "->", 
      RowBox[{"\[Omega]", " ", "nm"}]}], ",", 
     RowBox[{"kp", "->", 
      RowBox[{"\[Omega]", " ", "np"}]}], ",", 
     RowBox[{"k", "->", 
      RowBox[{"\[Omega]", "*", "n"}]}], ",", 
     RowBox[{"kv", "->", 
      RowBox[{"\[Omega]", "*", "nv"}]}], ",", 
     RowBox[{"\[Mu]IR", "->", "1"}], ",", 
     RowBox[{"\[Mu]", "->", "\[Omega]"}]}], "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.995957406574279*^9, 3.9959574136572037`*^9}, {
  3.9972866869049788`*^9, 3.997286706418866*^9}, {4.000261424468721*^9, 
  4.000261447730364*^9}, {4.000261497187598*^9, 4.000261516542419*^9}, {
  4.000279114750759*^9, 4.000279123049629*^9}, {4.0002791765300407`*^9, 
  4.000279191287706*^9}, {4.000279258250865*^9, 4.000279267611162*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"180b62cd-01ff-4ee9-9cbc-66f73871f46f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**"}], "*", 
    RowBox[{"**", " ", "utilities"}]}], " ", "**********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**"}], "**"}], "*", " ", "see", " ", "below", " ", 
    "for", " ", "usage"}], " ", "**********)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"separate", " ", "logarithms"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"manageLogs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"a_", "*", "b_"}], "]"}], ":>", 
        RowBox[{
         RowBox[{"Log", "[", "a", "]"}], "+", 
         RowBox[{"Log", "[", "b", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox["1", "a_"], "]"}], ":>", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "a", "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"create4", " ", 
     RowBox[{"pairs", ":", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"coefficient", "[", "i", "]"}], ",", 
        RowBox[{
         SuperscriptBox["x", 
          RowBox[{"n", "[", "i", "]"}]], 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], 
          RowBox[{"m", "[", "i", "]"}]]}]}], "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pairsFromExpr", "[", 
     RowBox[{"expr_", ",", "x_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"y", ",", "expr2", ",", "terms", ",", "pairs"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"expr2", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"expr", "//.", "manageLogs"}], "]"}], "//.", 
          "manageLogs"}], "/.", " ", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "->", "y"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"terms", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "expr2", "]"}], "===", "Plus"}], ",", 
          RowBox[{"List", "@@", "expr2"}], ",", 
          RowBox[{"{", "expr2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"pairs", "=", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"t", ",", 
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"n", ",", "m", ",", "coeff"}], "}"}], ",", 
             RowBox[{
              RowBox[{"n", "=", 
               RowBox[{"Exponent", "[", 
                RowBox[{"t", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"m", "=", 
               RowBox[{"Exponent", "[", 
                RowBox[{"t", ",", "y"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"coeff", "=", 
               RowBox[{"Simplify", "[", 
                RowBox[{"t", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x", "^", "n"}], " ", 
                   RowBox[{"y", "^", "m"}]}], ")"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "^", "n"}], " ", 
                 RowBox[{
                  RowBox[{"Log", "[", "x", "]"}], "^", "m"}]}], ",", 
                "coeff"}], "}"}]}]}], "]"}]}], "]"}], "/@", "terms"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pairs", "/.", " ", 
        RowBox[{"y", "->", 
         RowBox[{"Log", "[", "x", "]"}]}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "merge", " ", "pairs", " ", "created", " ", "above", " ", "whenever", " ",
       "two", " ", "identical", " ", "m"}], ",", 
     RowBox[{"n", " ", "are", " ", "found"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mergePairs", "[", "pairs_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Total", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], "}"}], 
      "&"}], "/@", 
     RowBox[{"GatherBy", "[", 
      RowBox[{"pairs", ",", "First"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"extract", " ", "the", " ", 
     RowBox[{"coefficient", "[", "i", "]"}], " ", "from", " ", "the", " ", 
     "list"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"softCoefficient", "[", 
     RowBox[{"pairs_", ",", "monomial_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "key", "}"}], ",", 
      RowBox[{
       RowBox[{"key", "=", 
        RowBox[{"SelectFirst", "[", 
         RowBox[{"pairs", ",", 
          RowBox[{
           RowBox[{"PossibleZeroQ", "[", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", "monomial"}], "]"}], 
            "]"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MissingQ", "[", "key", "]"}], ",", "0", ",", 
         RowBox[{"key", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9948463343812304`*^9, 3.994846343658101*^9}, {
  3.995028864553296*^9, 3.995028868523884*^9}, {3.9957110004636097`*^9, 
  3.995711008065444*^9}, {3.99733599968128*^9, 3.997336032188992*^9}, {
  4.00028681417061*^9, 4.0002869582892427`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9d5d8172-da45-4932-aeea-2490ee680730"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Free", " ", "Waveform"}], " ", "-", " ", 
   RowBox[{"from", " ", "geodesic", " ", "motion"}]}], 
  TraditionalForm]], "Subsection",
 CellChangeTimes->{{3.99423503218607*^9, 3.9942350406362553`*^9}, 
   3.994236243870861*^9, {3.9942435519960117`*^9, 3.9942435540272083`*^9}, {
   3.994385313811627*^9, 3.994385321015984*^9}, {3.994775297058494*^9, 
   3.9947753042486267`*^9}, {3.994775370770215*^9, 3.9947753832347317`*^9}, {
   3.994776219694991*^9, 3.9947762347875757`*^9}, {3.994776521807289*^9, 
   3.994776528943144*^9}, {3.9959572950132933`*^9, 3.995957304968631*^9}, {
   3.997286527497382*^9, 
   3.997286532785017*^9}},ExpressionUUID->"e5299594-51d3-4ab6-a634-\
f611ee0a61a9"],

Cell[BoxData[
 RowBox[{"This", " ", "part", " ", "of", " ", "the", " ", "waveform", " ", 
  "is", " ", "exact", " ", "in", " ", 
  RowBox[{"\[Kappa]", "."}]}]], "Text",
 CellChangeTimes->{{4.0002869986077538`*^9, 
  4.000287020158876*^9}},ExpressionUUID->"9133ee31-f39a-493d-8182-\
316ba9995c39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"constants", " ", "of", " ", "motion"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "=", 
     RowBox[{"4", "G", " ", "E1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "*", 
         SuperscriptBox["\[Mu]IR", "2"], "*", 
         SuperscriptBox["b", "2"], 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "EulerGamma"}], "]"}]}], ")"}], "\[Epsilon]"], 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "\[Epsilon]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", "G", " ", "E1"}], "b"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "*", 
         SuperscriptBox["\[Mu]IR", "2"], "*", 
         SuperscriptBox["b", "2"], 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "EulerGamma"}], "]"}]}], ")"}], "\[Epsilon]"], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "\[Epsilon]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3", "=", 
     SuperscriptBox["f2", "2"]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.994775417586385*^9, 3.9947755372835484`*^9}, {
   3.994775662463502*^9, 3.9947756879491367`*^9}, 3.994779163392514*^9, {
   3.994784869351062*^9, 3.99478487880724*^9}, {3.9947849256053677`*^9, 
   3.9947849272631702`*^9}, {3.9948441959375153`*^9, 3.994844196731976*^9}, {
   3.99502882659408*^9, 3.995028828436201*^9}, {3.995039519197369*^9, 
   3.995039522270524*^9}, {3.9950397178356037`*^9, 3.995039717919709*^9}, {
   3.9950398592045507`*^9, 3.99503985923764*^9}, {3.995355551749989*^9, 
   3.995355553448647*^9}, {3.9953570606770973`*^9, 3.995357060864112*^9}, {
   3.9953572120616913`*^9, 3.9953572305525427`*^9}, {3.9953573180215187`*^9, 
   3.995357318505612*^9}, {3.995357391782343*^9, 3.995357406539956*^9}, {
   3.9953670051491423`*^9, 3.995367005451095*^9}, {3.9955382321574907`*^9, 
   3.9955382395713377`*^9}, {3.995538885002007*^9, 3.995538904749419*^9}, {
   3.9956088933175364`*^9, 3.995608893517706*^9}, {3.995618468747579*^9, 
   3.9956184761850767`*^9}, {3.9956185185200377`*^9, 
   3.9956185225750217`*^9}, {3.995700787049048*^9, 3.9957007872034473`*^9}, {
   3.995710804377779*^9, 3.995710830128072*^9}, {3.995710942133114*^9, 
   3.995710942890903*^9}, {3.995957320168686*^9, 3.995957320454257*^9}, 
   3.995957355811854*^9, 3.995957425360281*^9, {3.996747249979835*^9, 
   3.9967472505496283`*^9}, {3.9967473065137863`*^9, 3.996747307312224*^9}, 
   3.997286811088476*^9, {4.000261477878085*^9, 4.000261493974753*^9}, {
   4.0002623923764267`*^9, 4.000262414565134*^9}, {4.000262485424265*^9, 
   4.0002624878748837`*^9}, 4.0002786946832323`*^9, {4.000279296600075*^9, 
   4.0002793013284903`*^9}, {4.000286962599256*^9, 4.000286973792399*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"ec4da13e-9c0f-41cc-be57-cdf187afb02f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"WF", " ", "from", " ", "geodesic", " ", "motion"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eif1km", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{"\[ImaginaryI]", " ", "f1", " ", 
       RowBox[{"km", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Psi]\[Epsilon]tt", "=", 
     RowBox[{"\[ExponentialE]ij", 
      FractionBox["eif1km", 
       RowBox[{"kp", "+", 
        RowBox[{"f3", "*", "km"}], "-", 
        RowBox[{"2", 
         FractionBox["f2", "b"], "kb"}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["kv", "km"], "-", 
        RowBox[{"f2", 
         FractionBox["bv", "b"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["kv", "km"], "-", 
        RowBox[{"f2", 
         FractionBox["bv", "b"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"WFgeo", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "\[Kappa]", " ", "E2", "*", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "kb"}], "]"}], 
        RowBox[{"(", 
         RowBox[{"\[Psi]\[Epsilon]tt", "-", 
          RowBox[{"\[ExponentialE]ij", 
           FractionBox[
            RowBox[{"kv", "*", "kv"}], 
            RowBox[{"kp", "*", 
             SuperscriptBox["km", "2"]}]]}]}], ")"}]}], "//.", "onshell"}], "//",
       "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"from", " ", "ArXiv_", "2308.02125"}], ":", " ", 
     RowBox[{"renormalisation", " ", "of", " ", "retarded", " ", "time"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InfraredPhase", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "f1", " ", 
       RowBox[{"km", "/", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InfraredPhaseTruncated", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "f1", " ", 
          RowBox[{"km", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Normal"}], "//", "Exp"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WFgeoRenorm", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"InfraredPhaseTruncated", "*", "WFgeo"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WFgeoRenormExp", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"WFgeoRenorm", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
      "Normal"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"soft", " ", "expansion"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"WFgeoRenormExp", "/.", "tosoft"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", "->", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}], 
            RowBox[{"-", "1"}]]}], "}"}]}], "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"\[Omega]", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}],
        "//", "Simplify"}], "//", 
      RowBox[{"Normal", "//.", "manageLogs"}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WFgeoSoftList", "=", 
     RowBox[{"mergePairs", "@", 
      RowBox[{"pairsFromExpr", "[", 
       RowBox[{"%", ",", "\[Omega]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TraditionalForm", "@", 
    RowBox[{"TableForm", "@", "%"}]}]}]}]], "Input",
 CellChangeTimes->{{4.000261527089452*^9, 4.000261819073372*^9}, {
  4.000261904871298*^9, 4.000261926983759*^9}, {4.000261963297352*^9, 
  4.000262024517766*^9}, {4.0002620698506107`*^9, 4.0002620829342012`*^9}, {
  4.000262115169574*^9, 4.000262156257655*^9}, {4.000262356717938*^9, 
  4.000262370072341*^9}, {4.000262425424489*^9, 4.0002624642075367`*^9}, {
  4.0002625390734787`*^9, 4.0002625547982883`*^9}, {4.000262593886469*^9, 
  4.000262618533136*^9}, {4.0002786098497753`*^9, 4.000278616841404*^9}, {
  4.0002787062142076`*^9, 4.000278790540285*^9}, {4.0002788515030413`*^9, 
  4.0002788576352873`*^9}, {4.0002789532965517`*^9, 4.000278954392941*^9}, {
  4.000285882736528*^9, 4.000285912626289*^9}, {4.000285958768478*^9, 
  4.000285976888729*^9}, {4.0002860908585463`*^9, 4.0002861229998827`*^9}, {
  4.0002862680679893`*^9, 4.000286269763845*^9}, {4.0002869777342033`*^9, 
  4.000286991330624*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"c0f565a8-30a8-4bcc-a577-e438639df85d"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"1", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "1"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], " ", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "2"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], " ", 
         SuperscriptBox["\[Kappa]", "3"], " ", "\[ExponentialE]ij", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            RowBox[{"log", "(", 
             SuperscriptBox["b", "2"], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              TagBox[
               FormBox[
                SubscriptBox["n", "v"],
                TraditionalForm],
               TraditionalForm,
               Editable->True],
              TraditionalForm], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                TagBox[
                 FormBox[
                  SubscriptBox["\<\"E\"\>", "1"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm], " ", 
               SuperscriptBox["\[Kappa]", "2"], " ", 
               FormBox[
                TagBox[
                 FormBox[
                  TemplateBox[{"n", "\"-\""},
                   "Superscript"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FormBox[
                   TagBox[
                    FormBox[
                    SubscriptBox["\<\"E\"\>", "1"],
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm], " ", 
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  FormBox[
                   TagBox[
                    FormBox[
                    TemplateBox[{"n", "\"-\""},
                    "Superscript"],
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm]}], "+", 
                 RowBox[{"16", " ", "\[Pi]", " ", 
                  FormBox[
                   TagBox[
                    
                    FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm]}]}], ")"}]}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["n", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["n", "2"], " ", 
               FormBox[
                TagBox[
                 
                 FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm], " ", 
               FormBox[
                TagBox[
                 FormBox[
                  SubscriptBox["b", "v"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm]}], "-", 
              RowBox[{
               FormBox[
                TagBox[
                 FormBox[
                  SubscriptBox["n", "v"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FormBox[
                   TagBox[
                    FormBox[
                    SubscriptBox["\<\"E\"\>", "1"],
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm], " ", 
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  FormBox[
                   TagBox[
                    FormBox[
                    TemplateBox[{"n", "\"-\""},
                    "Superscript"],
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm]}], "+", 
                 RowBox[{"16", " ", "\[Pi]", " ", 
                  FormBox[
                   TagBox[
                    
                    FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", "\[Pi]", " ", 
                  FormBox[
                   TagBox[
                    
                    FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm]}], "-", 
                 RowBox[{
                  FormBox[
                   TagBox[
                    FormBox[
                    SubscriptBox["\<\"E\"\>", "1"],
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm], " ", 
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
                  FormBox[
                   TagBox[
                    FormBox[
                    TemplateBox[{"n", "\"-\""},
                    "Superscript"],
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", "\[Pi]", " ", 
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["\<\"E\"\>", "1"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            FormBox[
             TagBox[
              
              FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \
\\(\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], " ", 
            SuperscriptBox[
             FormBox[
              TagBox[
               FormBox[
                SubscriptBox["b", "v"],
                TraditionalForm],
               TraditionalForm,
               Editable->True],
              TraditionalForm], "2"], " ", 
            FormBox[
             TagBox[
              FormBox[
               TemplateBox[{"n", "\"-\""},
                "Superscript"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
            SuperscriptBox[
             FormBox[
              TagBox[
               FormBox[
                SubscriptBox["n", "v"],
                TraditionalForm],
               TraditionalForm,
               Editable->True],
              TraditionalForm], "2"]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Pi]", " ", 
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["\<\"E\"\>", "1"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", 
            FormBox[
             TagBox[
              FormBox[
               TemplateBox[{"n", "\"-\""},
                "Superscript"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                TagBox[
                 FormBox[
                  SubscriptBox["\<\"E\"\>", "1"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm], " ", 
               SuperscriptBox["\[Kappa]", "2"], " ", 
               FormBox[
                TagBox[
                 FormBox[
                  TemplateBox[{"n", "\"-\""},
                   "Superscript"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm]}], "+", 
              RowBox[{"16", " ", "\[Pi]", " ", 
               FormBox[
                TagBox[
                 
                 FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm]}]}], ")"}]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "2"]}]}], ")"}]}]]}]},
     {
      RowBox[{"log", "(", "\[Omega]", ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "1"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], " ", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "2"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], " ", 
         SuperscriptBox["\[Kappa]", "3"], " ", "\[ExponentialE]ij", " ", 
         SuperscriptBox[
          FormBox[
           TagBox[
            FormBox[
             SubscriptBox["n", "v"],
             TraditionalForm],
            TraditionalForm,
            Editable->True],
           TraditionalForm], "2"]}], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox["n", "2"]}]]}]},
     {
      FractionBox["1", "\[Omega]"], 
      FractionBox[
       RowBox[{"2", " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "2"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        SuperscriptBox["\[Kappa]", "3"], " ", "\[ExponentialE]ij", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["\<\"E\"\>", "1"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           SuperscriptBox["\[Kappa]", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["b", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"], " ", 
           FormBox[
            TagBox[
             FormBox[
              TemplateBox[{"n", "\"-\""},
               "Superscript"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm]}], "-", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["n", "v"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["\<\"E\"\>", "1"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              SuperscriptBox["\[Kappa]", "2"], " ", 
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["n", "v"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              FormBox[
               TagBox[
                FormBox[
                 TemplateBox[{"n", "\"-\""},
                  "Superscript"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm]}], "-", 
             RowBox[{"16", " ", "\[Pi]", " ", 
              SuperscriptBox["n", "2"], " ", 
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["b", "v"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", "\[Pi]", " ", 
              FormBox[
               TagBox[
                
                FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \
\\(\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["n", "v"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "1"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], " ", 
         SuperscriptBox["\[Kappa]", "2"], " ", 
         SuperscriptBox["n", "2"], " ", 
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{"n", "\"-\""},
             "Superscript"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["\<\"E\"\>", "1"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", 
            FormBox[
             TagBox[
              FormBox[
               TemplateBox[{"n", "\"-\""},
                "Superscript"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm]}], "+", 
           RowBox[{"16", " ", "\[Pi]", " ", 
            FormBox[
             TagBox[
              
              FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \
\\(\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm]}]}], ")"}]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["b", "4"], " ", 
         SuperscriptBox["n", "4"]}]}]]},
     {"\[Omega]", 
      FractionBox[
       RowBox[{
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "2"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        SuperscriptBox["\[Kappa]", "3"], " ", "\[ExponentialE]ij", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "64"}], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["n", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "\[Pi]", " ", 
              FormBox[
               TagBox[
                
                FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \
\\(\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["\<\"E\"\>", "1"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              SuperscriptBox["\[Kappa]", "2"], " ", 
              RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
              FormBox[
               TagBox[
                FormBox[
                 TemplateBox[{"n", "\"-\""},
                  "Superscript"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["\<\"E\"\>", "1"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           SuperscriptBox["\[Kappa]", "2"], " ", 
           RowBox[{
            SuperscriptBox["log", "2"], "(", 
            SuperscriptBox["b", "2"], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["n", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"], " ", 
           FormBox[
            TagBox[
             FormBox[
              TemplateBox[{"n", "\"-\""},
               "Superscript"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["\<\"E\"\>", "1"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              SuperscriptBox["\[Kappa]", "2"], " ", 
              FormBox[
               TagBox[
                FormBox[
                 TemplateBox[{"n", "\"-\""},
                  "Superscript"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  TagBox[
                   FormBox[
                    SubscriptBox["\<\"E\"\>", "1"],
                    TraditionalForm],
                   TraditionalForm,
                   Editable->True],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[Kappa]", "2"], " ", 
                 FormBox[
                  TagBox[
                   FormBox[
                    TemplateBox[{"n", "\"-\""},
                    "Superscript"],
                    TraditionalForm],
                   TraditionalForm,
                   Editable->True],
                  TraditionalForm]}], "+", 
                RowBox[{"16", " ", "\[Pi]", " ", 
                 FormBox[
                  TagBox[
                   
                   FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                    TraditionalForm],
                   TraditionalForm,
                   Editable->True],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"log", "(", 
            SuperscriptBox["b", "2"], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["n", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["\<\"E\"\>", "1"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              SuperscriptBox["\[Kappa]", "2"], " ", 
              FormBox[
               TagBox[
                FormBox[
                 TemplateBox[{"n", "\"-\""},
                  "Superscript"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  TagBox[
                   FormBox[
                    SubscriptBox["\<\"E\"\>", "1"],
                    TraditionalForm],
                   TraditionalForm,
                   Editable->True],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[Kappa]", "2"], " ", 
                 FormBox[
                  TagBox[
                   FormBox[
                    TemplateBox[{"n", "\"-\""},
                    "Superscript"],
                    TraditionalForm],
                   TraditionalForm,
                   Editable->True],
                  TraditionalForm]}], "+", 
                RowBox[{"16", " ", "\[Pi]", " ", 
                 FormBox[
                  TagBox[
                   
                   FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                    TraditionalForm],
                   TraditionalForm,
                   Editable->True],
                  TraditionalForm]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", "\[Pi]", " ", 
              FormBox[
               TagBox[
                
                FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \
\\(\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm]}], "-", 
             RowBox[{
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["\<\"E\"\>", "1"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              SuperscriptBox["\[Kappa]", "2"], " ", 
              RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
              FormBox[
               TagBox[
                FormBox[
                 TemplateBox[{"n", "\"-\""},
                  "Superscript"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["n", "v"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["n", "v"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FormBox[
                  TagBox[
                   FormBox[
                    SubscriptBox["\<\"E\"\>", "1"],
                    TraditionalForm],
                   TraditionalForm,
                   Editable->True],
                  TraditionalForm], " ", 
                 SuperscriptBox["\[Kappa]", "2"], " ", 
                 FormBox[
                  TagBox[
                   FormBox[
                    TemplateBox[{"n", "\"-\""},
                    "Superscript"],
                    TraditionalForm],
                   TraditionalForm,
                   Editable->True],
                  TraditionalForm]}], "+", 
                RowBox[{"16", " ", "\[Pi]", " ", 
                 FormBox[
                  TagBox[
                   
                   FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                    TraditionalForm],
                   TraditionalForm,
                   Editable->True],
                  TraditionalForm]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FormBox[
                   TagBox[
                    FormBox[
                    SubscriptBox["\<\"E\"\>", "1"],
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm], " ", 
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
                  FormBox[
                   TagBox[
                    FormBox[
                    TemplateBox[{"n", "\"-\""},
                    "Superscript"],
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm]}], "-", 
                 RowBox[{"16", " ", "\[Pi]", " ", 
                  FormBox[
                   TagBox[
                    
                    FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                    TraditionalForm],
                    TraditionalForm,
                    Editable->True],
                   TraditionalForm]}]}], ")"}], "2"]}], "-", 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               FormBox[
                TagBox[
                 
                 FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm], "2"], " ", 
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["b", "v"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm]}]}], ")"}]}], "-", 
          RowBox[{"256", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["\<\"E\"\>", "1"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           SuperscriptBox["\[Kappa]", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              
              FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \
\\(\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["b", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"], " ", 
           FormBox[
            TagBox[
             FormBox[
              TemplateBox[{"n", "\"-\""},
               "Superscript"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm]}]}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["\<\"E\"\>", "1"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           SuperscriptBox["\[Kappa]", "2"], " ", 
           FormBox[
            TagBox[
             FormBox[
              TemplateBox[{"n", "\"-\""},
               "Superscript"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FormBox[
               TagBox[
                FormBox[
                 SubscriptBox["\<\"E\"\>", "1"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm], " ", 
              SuperscriptBox["\[Kappa]", "2"], " ", 
              FormBox[
               TagBox[
                FormBox[
                 TemplateBox[{"n", "\"-\""},
                  "Superscript"],
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm]}], "+", 
             RowBox[{"16", " ", "\[Pi]", " ", 
              FormBox[
               TagBox[
                
                FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \
\\(\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                 TraditionalForm],
                TraditionalForm,
                Editable->True],
               TraditionalForm]}]}], ")"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "2"]}]}], ")"}]}]]},
     {
      RowBox[{"\[Omega]", " ", 
       RowBox[{"log", "(", "\[Omega]", ")"}]}], 
      FractionBox[
       RowBox[{
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "2"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        SuperscriptBox["\[Kappa]", "3"], " ", "\[ExponentialE]ij", " ", 
        SuperscriptBox[
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["n", "v"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["\<\"E\"\>", "1"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           SuperscriptBox["\[Kappa]", "2"], " ", 
           RowBox[{"log", "(", 
            SuperscriptBox["b", "2"], ")"}], " ", 
           FormBox[
            TagBox[
             FormBox[
              TemplateBox[{"n", "\"-\""},
               "Superscript"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["\<\"E\"\>", "1"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           SuperscriptBox["\[Kappa]", "2"], " ", 
           RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
           FormBox[
            TagBox[
             FormBox[
              TemplateBox[{"n", "\"-\""},
               "Superscript"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm]}], "-", 
          RowBox[{"16", " ", "\[Pi]", " ", 
           FormBox[
            TagBox[
             
             FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \
\\(\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["n", "2"]}]]},
     {
      RowBox[{"\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["log", "2"], "(", "\[Omega]", ")"}]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "1"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], "2"], " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "2"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        SuperscriptBox["\[Kappa]", "5"], " ", "\[ExponentialE]ij", " ", 
        SuperscriptBox[
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["n", "v"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], "2"], " ", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{"n", "\"-\""},
            "Superscript"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["n", "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{4.000286992519973*^9},
 CellLabel->
  "Out[157]//TraditionalForm=",ExpressionUUID->"632b789f-3bf9-4345-869e-\
0de042f9651a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Interacting", " ", "Waveform"}], " ", "-", " ", 
   RowBox[{"form", " ", "GSW", " ", "front"}]}], 
  TraditionalForm]], "Subsection",
 CellChangeTimes->{{3.994669488550145*^9, 3.994669500942039*^9}, {
  3.9947765332052193`*^9, 3.994776540410453*^9}, {3.997286715620861*^9, 
  3.997286733362294*^9}},ExpressionUUID->"1eee8781-39aa-4cb0-9dcc-\
36518344fd2d"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
   "We", " ", "must", " ", "keep", " ", "\[Epsilon]", " ", "dependence"}], ",",
    " ", 
   RowBox[{
    RowBox[{"apply", " ", "the", " ", 
     RowBox[{
      FractionBox["\[PartialD]", 
       RowBox[{"\[PartialD]", 
        SuperscriptBox["b", "i"]}]], " ", "derivatives"}], " ", "and", " ", 
     "then", " ", "expand", " ", "for", " ", "\[Epsilon]"}], "->", "0."}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"At", " ", "the", " ", "end"}], ",", " ", 
   RowBox[{
    RowBox[{"take", " ", "the", " ", "soft", " ", "limit", " ", "\[Omega]"}], 
    "->", "0."}]}], TraditionalForm]}], "Text",
 CellChangeTimes->{{3.9946665278713818`*^9, 3.994666633261821*^9}, {
  3.997286334709494*^9, 3.997286404459668*^9}, {4.0002870374136066`*^9, 
  4.000287038101617*^9}},ExpressionUUID->"d14a83e5-8b8b-4c00-9e5d-\
735e6872878c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"2", "-", 
    RowBox[{"2", "\[Epsilon]", " ", "gradient", " ", "in", " ", "b"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NablaB", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{"kv", "*", 
       RowBox[{"D", "[", 
        RowBox[{"expr", ",", "kb"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["bv", "b"], "*", 
       RowBox[{"D", "[", 
        RowBox[{"expr", ",", "b"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "prefactor", " ", "of", " ", "the", " ", "interacting", " ", "waveform"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"the", " ", "last", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]IR", "2"], 
        RowBox[{"Exp", "[", "EulerGamma", "]"}]}], ")"}], "\[Epsilon]"], " ", 
     "comes", " ", "from", " ", "the", " ", "Fourier", " ", "Transform", " ", 
     "measure"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"factorPMWF", "[", "N_", "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[Kappa]", "3"], "E1", " ", "E2"}], "2"], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "\[Epsilon]"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"N", " ", "\[Epsilon]"}], "-", "\[Epsilon]"}], "]"}]}], 
       RowBox[{
        RowBox[{"N", "!"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "N"}], " ", "\[Epsilon]"}], "]"}]}]], "*", 
      "\[ExponentialE]ij", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", "2", " ", "G", " ", "E1", " ", "km", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "\[Epsilon]"}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]", " ", 
            SuperscriptBox["\[Mu]IR", "2"], 
            RowBox[{"Exp", "[", "EulerGamma", "]"}]}], ")"}], "\[Epsilon]"]}],
         ")"}], 
       RowBox[{"N", "-", "1"}]], "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]IR", "2"], 
         RowBox[{"Exp", "[", "EulerGamma", "]"}]}], ")"}], "\[Epsilon]"]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9947009750447693`*^9, 3.994701128484514*^9}, {
   3.994701212542001*^9, 3.9947012268692827`*^9}, {3.994701293743012*^9, 
   3.9947013273157682`*^9}, {3.9947013801974*^9, 3.994701387138516*^9}, {
   3.994726245451103*^9, 3.994726247337976*^9}, {3.994774745202124*^9, 
   3.9947747601288977`*^9}, {3.994778051002982*^9, 3.994778052625287*^9}, {
   3.994779023287767*^9, 3.994779035539719*^9}, {3.994782720032282*^9, 
   3.99478272651891*^9}, {3.994784534764142*^9, 3.9947845382518663`*^9}, {
   3.9948441782206173`*^9, 3.9948441785602713`*^9}, {3.99502879074894*^9, 
   3.9950287923727283`*^9}, 3.995366588949473*^9, 3.995441376148478*^9, 
   3.9956122942391863`*^9, {3.9956124050423517`*^9, 3.995612405171331*^9}, {
   3.9956126027133427`*^9, 3.995612613577085*^9}, {3.995612651934404*^9, 
   3.9956126594125643`*^9}, {3.9956127725185423`*^9, 
   3.9956127730476923`*^9}, {3.99561383218544*^9, 3.995613832626067*^9}, {
   3.995613898228589*^9, 3.9956139109056387`*^9}, {3.9956141196831293`*^9, 
   3.9956141374767237`*^9}, {3.9956145165681562`*^9, 3.995614516944146*^9}, 
   3.995618577469988*^9, {3.995618624541068*^9, 3.995618651422346*^9}, 
   3.995618695513216*^9, {3.995624330693598*^9, 3.995624334303525*^9}, {
   3.995624383424073*^9, 3.99562438546211*^9}, {3.995694842891652*^9, 
   3.995694843029964*^9}, {3.995957333447133*^9, 3.995957352271699*^9}, {
   3.995957399473379*^9, 3.9959573997620687`*^9}, {3.996740718930409*^9, 
   3.996740719038664*^9}, {3.99674715064226*^9, 3.9967471506772623`*^9}, {
   3.9967472419199753`*^9, 3.9967472427760487`*^9}, {3.996747314325966*^9, 
   3.996747314501698*^9}, {3.997286413580554*^9, 3.99728643918987*^9}, {
   4.0002805166565847`*^9, 4.0002805678196917`*^9}, {4.000287048237048*^9, 
   4.0002870492453117`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"ed8b94f3-be5b-4089-a487-dbed93a0f461"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"Leading", " ", "Order", " ", 
   SuperscriptBox["\[Kappa]", "3"]}], TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.994669488550145*^9, 3.994669500942039*^9}, 
   3.994670316132307*^9, 3.994846008655075*^9, {4.000280292231723*^9, 
   4.000280296900216*^9}},ExpressionUUID->"8512e08d-88df-4025-8a41-\
6a9bdaa485a0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"SnPM", "[", 
        RowBox[{"n", ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "PowerExpand"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"take", " ", "derivatives"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NablaB", "@", 
    RowBox[{"NablaB", "@", "%"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"renormalise", " ", "IR"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WF1PMrenormalised", "=", 
    RowBox[{
     RowBox[{"InfraredPhaseTruncated", "*", "%", "*", 
      RowBox[{"factorPMWF", "[", "1", "]"}]}], "//.", "onshell"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"take", " ", 
    RowBox[{"O", "[", 
     RowBox[{
      SuperscriptBox["\[Kappa]", "3"], ",", 
      SuperscriptBox["\[Epsilon]", "0"]}], "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"WF1PMrenormalised", ",", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]", ",", "0", ",", "3"}], "}"}]}], "]"}], "*", 
   SuperscriptBox["\[Kappa]", "3"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", "->", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}], 
       RowBox[{"-", "1"}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"soft", " ", "expansion"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exprSoftLO", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"%", "/.", "tosoft"}], "//.", "manageLogs"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Omega]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//.", 
    "manageLogs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", "%", "]"}], "//.", "manageLogs"}], "//", 
   "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"listSoftLO", "=", 
   RowBox[{
    RowBox[{"mergePairs", "@", 
     RowBox[{"pairsFromExpr", "[", 
      RowBox[{"%", ",", "\[Omega]"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"TableForm", "@", "listSoftLO"}]}]}], "Input",
 CellChangeTimes->{{3.9946696342739267`*^9, 3.994669691374761*^9}, {
   3.994669804505928*^9, 3.994669881680656*^9}, {3.994669928508527*^9, 
   3.9946699522627*^9}, {3.994670015272956*^9, 3.9946700513876963`*^9}, {
   3.994670167373106*^9, 3.994670167460907*^9}, {3.994670214495059*^9, 
   3.994670251264819*^9}, {3.9946703235403833`*^9, 3.994670367315733*^9}, {
   3.994670420909601*^9, 3.994670435129344*^9}, {3.9946731133287888`*^9, 
   3.9946731133947144`*^9}, {3.994694340123526*^9, 3.994694356512611*^9}, {
   3.994694477052226*^9, 3.99469451457191*^9}, {3.9947005501953917`*^9, 
   3.9947005679519033`*^9}, {3.9947006230544863`*^9, 3.994700639893066*^9}, {
   3.994700760863915*^9, 3.9947007610728073`*^9}, {3.994700802650168*^9, 
   3.994700802987959*^9}, {3.9947011338496733`*^9, 3.994701194632213*^9}, {
   3.994701660303678*^9, 3.9947016603592052`*^9}, {3.994774715214127*^9, 
   3.994774723649934*^9}, {3.994774998565638*^9, 3.994775000789015*^9}, 
   3.994776478211294*^9, {3.994777945077128*^9, 3.994777948146007*^9}, {
   3.9947782867869663`*^9, 3.994778299871407*^9}, {3.994844122287279*^9, 
   3.9948441480715647`*^9}, {3.9948443586386843`*^9, 3.994844400919138*^9}, {
   3.994845844943145*^9, 3.994845951149171*^9}, {3.994846682214695*^9, 
   3.994846682309415*^9}, {3.9948478721726093`*^9, 3.9948478813141527`*^9}, 
   3.994849565886529*^9, {3.995028877990925*^9, 3.9950288961937532`*^9}, {
   3.995035277878481*^9, 3.995035277984808*^9}, {3.995035433877185*^9, 
   3.995035434766597*^9}, {3.995035485544985*^9, 3.995035485921852*^9}, 
   3.995311326824955*^9, {3.995355275149517*^9, 3.9953553249837008`*^9}, {
   3.995358412500146*^9, 3.995358412604706*^9}, 3.99535891005232*^9, 
   3.995358988922092*^9, {3.9953591561955967`*^9, 3.995359159999214*^9}, {
   3.9955384528065*^9, 3.995538460125102*^9}, {3.99553895590969*^9, 
   3.9955389919606647`*^9}, {3.995539636646769*^9, 3.995539648442876*^9}, {
   3.9955396915369368`*^9, 3.995539803188642*^9}, {3.9956083444699183`*^9, 
   3.9956083549828377`*^9}, {3.9956086902923317`*^9, 
   3.9956086939710417`*^9}, {3.9956089535083647`*^9, 3.995608954716029*^9}, {
   3.9956126719473877`*^9, 3.9956126864291487`*^9}, {3.995612796162471*^9, 
   3.9956128185527153`*^9}, {3.9956139188842688`*^9, 3.995613960322358*^9}, {
   3.995614150997884*^9, 3.995614163705882*^9}, {3.995623438563439*^9, 
   3.995623438724416*^9}, {3.995627247177333*^9, 3.995627281093542*^9}, {
   3.995694448591744*^9, 3.99569444999192*^9}, {3.995694483867774*^9, 
   3.995694488924342*^9}, 3.9956980434124517`*^9, {3.99569810576613*^9, 
   3.9956981075152617`*^9}, {3.995698473572299*^9, 3.995698550831234*^9}, {
   3.9956988657005873`*^9, 3.9956988796176767`*^9}, {3.995699424716907*^9, 
   3.995699424819749*^9}, {3.99570040489919*^9, 3.9957004050952187`*^9}, {
   3.995700680304481*^9, 3.995700690439826*^9}, {3.995711027163559*^9, 
   3.995711093723125*^9}, {3.9958517732932587`*^9, 3.995851773717334*^9}, {
   3.995855987489534*^9, 3.995856053749527*^9}, {3.995858093359437*^9, 
   3.995858094826664*^9}, {3.995858140406008*^9, 3.99585814903156*^9}, {
   3.9958595884160757`*^9, 3.995859589266282*^9}, {3.995943758646509*^9, 
   3.995943787640402*^9}, {3.995943946841362*^9, 3.995943947074542*^9}, {
   3.995944717890139*^9, 3.995944718815222*^9}, {3.995957432469799*^9, 
   3.995957433998432*^9}, {3.9972873119651003`*^9, 3.99728733984719*^9}, {
   3.997336108633896*^9, 3.997336108769497*^9}, {3.9973361473383503`*^9, 
   3.997336160715786*^9}, 3.997336692275936*^9, {3.997336833461996*^9, 
   3.997336833913957*^9}, {3.9973369835777893`*^9, 3.9973369836563873`*^9}, {
   4.0000347949481583`*^9, 4.0000348000070267`*^9}, {4.000034841704711*^9, 
   4.000034844148909*^9}, {4.0002793921732807`*^9, 4.000279421922439*^9}, {
   4.000280547535735*^9, 4.000280547705871*^9}, {4.0002805836605883`*^9, 
   4.000280653057029*^9}, {4.000280685703267*^9, 4.000280695244857*^9}, {
   4.000280942240097*^9, 4.000280945028605*^9}, {4.000282313137599*^9, 
   4.000282314608233*^9}, {4.000284447749823*^9, 4.000284455175058*^9}, {
   4.0002848351448107`*^9, 4.00028496626824*^9}, {4.000284997444352*^9, 
   4.0002850663415413`*^9}, {4.000285200874255*^9, 4.000285304652535*^9}, {
   4.00028534525456*^9, 4.000285401362015*^9}, {4.000285434282695*^9, 
   4.000285451577654*^9}, {4.000285541517686*^9, 4.0002855609156437`*^9}, {
   4.000286255357172*^9, 4.0002862623543262`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"52899c58-cf6d-4d4c-9b26-3302f0d94621"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"1", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "2"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        SuperscriptBox["\[Kappa]", "3"], " ", "\[ExponentialE]ij", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox[
             FormBox[
              TagBox[
               FormBox[
                SubscriptBox["n", "v"],
                TraditionalForm],
               TraditionalForm,
               Editable->True],
              TraditionalForm], "2"], " ", 
            RowBox[{"log", "(", "n", ")"}]}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"log", "(", "4", ")"}], "+", 
             RowBox[{"log", "(", "\[Pi]", ")"}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["n", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["b", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"]}]}], ")"}]}], 
       RowBox[{"8", " ", "\[Pi]", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["n", "2"]}]]},
     {"\[Omega]", 
      FractionBox[
       RowBox[{
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "2"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        SuperscriptBox["\[Kappa]", "3"], " ", "\[ExponentialE]ij", " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["b", "v"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", 
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["n", "v"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"log", "(", "b", ")"}], "+", 
             RowBox[{"log", "(", "n", ")"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             TagBox["\[DoubledGamma]",
              Function[{}, EulerGamma]], "-", 
             RowBox[{"log", "(", "2", ")"}]}], ")"}], " ", 
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["n", "v"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm]}], "+", 
          RowBox[{
           FormBox[
            TagBox[
             
             FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \
\\(\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], " ", 
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["b", "v"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm]}]}], ")"}]}], 
       RowBox[{"16", " ", "\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]]},
     {
      RowBox[{"\[Omega]", " ", 
       RowBox[{"log", "(", "\[Omega]", ")"}]}], 
      FractionBox[
       RowBox[{
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "1"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "2"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        SuperscriptBox["\[Kappa]", "3"], " ", "\[ExponentialE]ij", " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["b", "v"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["n", "v"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm]}], 
       RowBox[{"8", " ", "\[Pi]"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  4.000285402461575*^9, {4.000285436454566*^9, 4.0002854526832323`*^9}, 
   4.00028552709268*^9, 4.0002855631897097`*^9, 4.000286156951618*^9, {
   4.0002862574751177`*^9, 4.000286275488391*^9}, 4.000287053920486*^9},
 CellLabel->
  "Out[172]//TraditionalForm=",ExpressionUUID->"be6a4139-07cb-4c50-aa03-\
11a0405dddc3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"Next", "-", "to", "-", 
   RowBox[{"Leading", " ", "Order", " ", 
    SuperscriptBox["\[Kappa]", "5"]}]}], TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.994669488550145*^9, 3.994669500942039*^9}, 
   3.994670316132307*^9, {4.000285598726123*^9, 
   4.000285606009087*^9}},ExpressionUUID->"c1d95a31-a83e-4fc2-a4cc-\
3d672d69f202"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"SnPM", "[", 
        RowBox[{"n", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "PowerExpand"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"take", " ", "derivatives"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NablaB", "@", 
    RowBox[{"NablaB", "@", "%"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"renormalise", " ", "IR"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WF2PMrenormalised", "=", 
    RowBox[{
     RowBox[{"InfraredPhaseTruncated", "*", "%", "*", 
      RowBox[{"factorPMWF", "[", "2", "]"}]}], "//.", "onshell"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"take", " ", 
    RowBox[{"O", "[", 
     RowBox[{
      SuperscriptBox["\[Kappa]", "3"], ",", 
      SuperscriptBox["\[Epsilon]", "0"]}], "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"WF1PMrenormalised", "+", "WF2PMrenormalised"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]", ",", "0", ",", "5"}], "}"}]}], "]"}], "*", 
   SuperscriptBox["\[Kappa]", "5"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", "->", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "\[Omega]", "]"}]}], ")"}], 
       RowBox[{"-", "1"}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"soft", " ", "expansion"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exprSoftNLO", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"%", "/.", "tosoft"}], "//.", "manageLogs"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Omega]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//.", 
    "manageLogs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", "%", "]"}], "//.", "manageLogs"}], "//", 
   "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"listSoftNLO", "=", 
   RowBox[{
    RowBox[{"mergePairs", "@", 
     RowBox[{"pairsFromExpr", "[", 
      RowBox[{"%", ",", "\[Omega]"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"TableForm", "@", "listSoftNLO"}]}]}], "Input",
 CellChangeTimes->{{4.000285609679163*^9, 4.000285652345272*^9}, {
  4.0002862474704533`*^9, 4.000286265481161*^9}, {4.00028651425189*^9, 
  4.0002865152927313`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"622272be-62d5-42a5-9ef7-0520330f23b6"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {"\[Omega]", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "1"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], "2"], " ", 
        FormBox[
         TagBox[
          FormBox[
           SubscriptBox["\<\"E\"\>", "2"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        SuperscriptBox["\[Kappa]", "5"], " ", "\[ExponentialE]ij", " ", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{"n", "\"-\""},
            "Superscript"],
           TraditionalForm],
          TraditionalForm,
          Editable->True],
         TraditionalForm], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            RowBox[{"log", "(", 
             SuperscriptBox["b", "2"], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox[
                FormBox[
                 TagBox[
                  FormBox[
                   SubscriptBox["n", "v"],
                   TraditionalForm],
                  TraditionalForm,
                  Editable->True],
                 TraditionalForm], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox[
                FormBox[
                 TagBox[
                  FormBox[
                   SubscriptBox["n", "v"],
                   TraditionalForm],
                  TraditionalForm,
                  Editable->True],
                 TraditionalForm], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"2", " ", 
                   RowBox[{"log", "(", "n", ")"}]}]}], "+", 
                 RowBox[{"log", "(", "\[Pi]", ")"}], "+", 
                 RowBox[{"log", "(", "4", ")"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox[
                FormBox[
                 TagBox[
                  FormBox[
                   SubscriptBox["b", "v"],
                   TraditionalForm],
                  TraditionalForm,
                  Editable->True],
                 TraditionalForm], "2"]}]}], ")"}]}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["n", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"log", "(", 
                 FractionBox["n", "4"], ")"}], "-", "1"}], ")"}], " ", 
              RowBox[{"log", "(", "n", ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["log", "2"], "(", "\[Pi]", ")"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", 
              RowBox[{
               SuperscriptBox["log", "2"], "(", "2", ")"}]}], "+", 
             RowBox[{"log", "(", "16", ")"}]}], ")"}], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["n", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              TagBox["\[DoubledGamma]",
               Function[{}, EulerGamma]]}], "-", "1"}], ")"}], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["b", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["b", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], "2"], " ", 
           RowBox[{"log", "(", "b", ")"}]}]}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["n", "2"]}]]},
     {
      RowBox[{"\[Omega]", " ", 
       RowBox[{"log", "(", "\[Omega]", ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          FormBox[
           TagBox[
            FormBox[
             SubscriptBox["\<\"E\"\>", "1"],
             TraditionalForm],
            TraditionalForm,
            Editable->True],
           TraditionalForm], "2"], " ", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "2"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], " ", 
         SuperscriptBox["\[Kappa]", "5"], " ", "\[ExponentialE]ij", " ", 
         SuperscriptBox[
          FormBox[
           TagBox[
            FormBox[
             SubscriptBox["n", "v"],
             TraditionalForm],
            TraditionalForm,
            Editable->True],
           TraditionalForm], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"2", " ", 
             RowBox[{"log", "(", "n", ")"}]}]}], "+", "1", "+", 
           RowBox[{"log", "(", "\[Pi]", ")"}], "+", 
           RowBox[{"log", "(", "4", ")"}]}], ")"}], " ", 
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{"n", "\"-\""},
             "Superscript"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["n", "2"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  4.0002856720703278`*^9, 4.0002861649275627`*^9, 4.000286216076932*^9, {
   4.000286251845743*^9, 4.00028628053553*^9}, 4.00028653099168*^9, 
   4.0002870791161547`*^9},
 CellLabel->
  "Out[181]//TraditionalForm=",ExpressionUUID->"0bcef363-a4c4-4551-afe5-\
2ff6d3c592ba"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"Sum", " ", "of", " ", "the", " ", "two", " ", "contributions"}], 
  TraditionalForm]], "Subsection",
 CellChangeTimes->{{3.994669488550145*^9, 3.994669500942039*^9}, 
   3.994670316132307*^9, 3.994844581729435*^9, 3.995012288358842*^9, {
   3.9953286648073997`*^9, 3.995328665207136*^9}, 3.995328711599135*^9, {
   3.9953288764359083`*^9, 3.995328880510251*^9}, {3.997288120073887*^9, 
   3.997288126770153*^9}},ExpressionUUID->"250a8895-db5b-4209-88ec-\
acb7d6ce84cd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fullSoft", "=", 
    RowBox[{
     RowBox[{"mergePairs", "@", 
      RowBox[{"Join", "[", "\[IndentingNewLine]", 
       RowBox[{
       "WFgeoSoftList", ",", "\[IndentingNewLine]", "listSoftLO", ",", 
        "\[IndentingNewLine]", "listSoftNLO"}], "]"}]}], "//", "Simplify"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"softCoefficient", "[", 
      RowBox[{"fullSoft", ",", "#"}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", "\[Omega]"}], ",", 
      RowBox[{"Log", "[", "\[Omega]", "]"}], ",", 
      RowBox[{"\[Omega]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "\[Omega]", "]"}], "2"]}]}], "}"}]}], "//", 
   "TableForm"}], "//", "TraditionalForm"}]}], "Input",
 CellChangeTimes->{{3.9946696342739267`*^9, 3.994669691374761*^9}, {
   3.994669804505928*^9, 3.994669881680656*^9}, {3.994669928508527*^9, 
   3.9946699522627*^9}, {3.994670015272956*^9, 3.9946700513876963`*^9}, {
   3.994670167373106*^9, 3.994670167460907*^9}, {3.994670214495059*^9, 
   3.994670251264819*^9}, 3.994670320686636*^9, {3.994670489990696*^9, 
   3.994670521599516*^9}, {3.9946731112682*^9, 3.9946731113771973`*^9}, {
   3.994700651644478*^9, 3.994700653796035*^9}, 3.994700702234199*^9, {
   3.994701151779751*^9, 3.9947011977134037`*^9}, {3.994701652223426*^9, 
   3.9947016523367243`*^9}, {3.994774779721114*^9, 3.994774808435775*^9}, {
   3.994774986188507*^9, 3.9947749929360237`*^9}, 3.9947764782126017`*^9, {
   3.994778502891899*^9, 3.994778506466412*^9}, {3.994783286931704*^9, 
   3.994783287396299*^9}, {3.9947833677186403`*^9, 3.994783385049274*^9}, {
   3.99478357407521*^9, 3.994783594922626*^9}, {3.9948187851747923`*^9, 
   3.994818785256741*^9}, {3.994844337351356*^9, 3.994844344952216*^9}, {
   3.9948444080676403`*^9, 3.9948444142548113`*^9}, {3.994844499234215*^9, 
   3.9948445432022343`*^9}, {3.9948459966716337`*^9, 3.994846019594679*^9}, {
   3.994846093574645*^9, 3.994846115937809*^9}, {3.994847912981695*^9, 
   3.994847925702812*^9}, 3.994849249621624*^9, {3.9950111639457083`*^9, 
   3.995011165447279*^9}, {3.995029350813755*^9, 3.995029352946168*^9}, {
   3.995029534032526*^9, 3.9950295341001663`*^9}, {3.995115311054618*^9, 
   3.995115311674304*^9}, 3.995311341394657*^9, {3.9953286673259087`*^9, 
   3.9953286902663527`*^9}, {3.995328873775996*^9, 3.995329010577016*^9}, {
   3.9953292556519012`*^9, 3.99532928397934*^9}, {3.995355120533807*^9, 
   3.995355121410829*^9}, {3.995355358057061*^9, 3.9953553585887203`*^9}, 
   3.995357804959814*^9, {3.995359167745308*^9, 3.995359172078541*^9}, {
   3.995612477451682*^9, 3.9956124781213903`*^9}, {3.995957480128592*^9, 
   3.9959574806178513`*^9}, {3.9972881482731953`*^9, 3.997288173943304*^9}, {
   3.997336953095438*^9, 3.997336965709025*^9}, {4.0000350691360397`*^9, 
   4.000035071879395*^9}, {4.000285685647902*^9, 4.0002856864350967`*^9}, {
   4.000286221263101*^9, 4.000286224444004*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"26949750-324a-41d0-a854-bcd8d4674832"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       FractionBox[
        RowBox[{"2", " ", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "1"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], " ", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "2"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], " ", 
         SuperscriptBox["\[Kappa]", "3"], " ", "\[ExponentialE]ij", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["\<\"E\"\>", "1"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox[
             FormBox[
              TagBox[
               FormBox[
                SubscriptBox["b", "v"],
                TraditionalForm],
               TraditionalForm,
               Editable->True],
              TraditionalForm], "2"], " ", 
            FormBox[
             TagBox[
              FormBox[
               TemplateBox[{"n", "\"-\""},
                "Superscript"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm]}], "-", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            FormBox[
             TagBox[
              FormBox[
               SubscriptBox["n", "v"],
               TraditionalForm],
              TraditionalForm,
              Editable->True],
             TraditionalForm], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FormBox[
                TagBox[
                 FormBox[
                  SubscriptBox["\<\"E\"\>", "1"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm], " ", 
               SuperscriptBox["\[Kappa]", "2"], " ", 
               FormBox[
                TagBox[
                 FormBox[
                  SubscriptBox["n", "v"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm], " ", 
               FormBox[
                TagBox[
                 FormBox[
                  TemplateBox[{"n", "\"-\""},
                   "Superscript"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm]}], "-", 
              RowBox[{"16", " ", "\[Pi]", " ", 
               SuperscriptBox["n", "2"], " ", 
               FormBox[
                TagBox[
                 FormBox[
                  SubscriptBox["b", "v"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm]}], "+", 
              RowBox[{"16", " ", "\[Pi]", " ", 
               FormBox[
                TagBox[
                 
                 FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\
\[RightVector]\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightVector]\\)]\\)\"\>",
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm], " ", 
               FormBox[
                TagBox[
                 FormBox[
                  SubscriptBox["n", "v"],
                  TraditionalForm],
                 TraditionalForm,
                 Editable->True],
                TraditionalForm]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          FormBox[
           TagBox[
            FormBox[
             SubscriptBox["\<\"E\"\>", "1"],
             TraditionalForm],
            TraditionalForm,
            Editable->True],
           TraditionalForm], " ", 
          SuperscriptBox["\[Kappa]", "2"], " ", 
          SuperscriptBox["n", "2"], " ", 
          FormBox[
           TagBox[
            FormBox[
             TemplateBox[{"n", "\"-\""},
              "Superscript"],
             TraditionalForm],
            TraditionalForm,
            Editable->True],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              TagBox[
               FormBox[
                SubscriptBox["\<\"E\"\>", "1"],
                TraditionalForm],
               TraditionalForm,
               Editable->True],
              TraditionalForm], " ", 
             SuperscriptBox["\[Kappa]", "2"], " ", 
             FormBox[
              TagBox[
               FormBox[
                TemplateBox[{"n", "\"-\""},
                 "Superscript"],
                TraditionalForm],
               TraditionalForm,
               Editable->True],
              TraditionalForm]}], "+", 
            RowBox[{"16", " ", "\[Pi]", " ", 
             FormBox[
              TagBox[
               
               FormBox["\<\"\\!\\(\\*OverscriptBox[\\(n\\), \\(\[RightVector]\
\\)]\\)\[CenterDot]\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightVector]\\)]\\)\"\
\>",
                TraditionalForm],
               TraditionalForm,
               Editable->True],
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["n", "4"]}]}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          FormBox[
           TagBox[
            FormBox[
             SubscriptBox["\<\"E\"\>", "1"],
             TraditionalForm],
            TraditionalForm,
            Editable->True],
           TraditionalForm], " ", 
          FormBox[
           TagBox[
            FormBox[
             SubscriptBox["\<\"E\"\>", "2"],
             TraditionalForm],
            TraditionalForm,
            Editable->True],
           TraditionalForm], " ", 
          SuperscriptBox["\[Kappa]", "3"], " ", "\[ExponentialE]ij", " ", 
          SuperscriptBox[
           FormBox[
            TagBox[
             FormBox[
              SubscriptBox["n", "v"],
              TraditionalForm],
             TraditionalForm,
             Editable->True],
            TraditionalForm], "2"]}], 
         RowBox[{"4", " ", "\[Pi]", " ", 
          SuperscriptBox["n", "2"]}]]}]},
      {
       FractionBox[
        RowBox[{
         SuperscriptBox[
          FormBox[
           TagBox[
            FormBox[
             SubscriptBox["\<\"E\"\>", "1"],
             TraditionalForm],
            TraditionalForm,
            Editable->True],
           TraditionalForm], "2"], " ", 
         FormBox[
          TagBox[
           FormBox[
            SubscriptBox["\<\"E\"\>", "2"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm], " ", 
         SuperscriptBox["\[Kappa]", "5"], " ", "\[ExponentialE]ij", " ", 
         SuperscriptBox[
          FormBox[
           TagBox[
            FormBox[
             SubscriptBox["n", "v"],
             TraditionalForm],
            TraditionalForm,
            Editable->True],
           TraditionalForm], "2"], " ", 
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{"n", "\"-\""},
             "Superscript"],
            TraditionalForm],
           TraditionalForm,
           Editable->True],
          TraditionalForm]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["n", "2"]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.997288174304577*^9, 3.9973368084444532`*^9, {3.997336928726425*^9, 
   3.9973369660422792`*^9}, 3.997337227298357*^9, 4.000034971267668*^9, {
   4.000035064029683*^9, 4.000035072606628*^9}, 4.000285687340115*^9, 
   4.000285925594205*^9, 4.00028616789583*^9, {4.000286202756549*^9, 
   4.0002862247790117`*^9}, 4.000286283358842*^9, 4.0002865348578253`*^9, 
   4.0002870793754263`*^9},
 CellLabel->
  "Out[183]//TraditionalForm=",ExpressionUUID->"eee258ad-c043-4c25-bcad-\
8409fb582552"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{865, 897},
WindowMargins->{{14, Automatic}, {Automatic, 0}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c0d4d995-c5d2-42e1-a284-2a6ac7eb112a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 800, 27, 97, "Title",ExpressionUUID->"2ce7c699-7d4d-45b6-b69b-345f738f0945"],
Cell[1379, 51, 606, 14, 58, "Author",ExpressionUUID->"732abaef-eeba-4c34-ad80-2f928504f892"],
Cell[1988, 67, 248, 4, 29, "Input",ExpressionUUID->"a4c02f04-e3a6-41d8-b77e-2696d5d3533a"],
Cell[CellGroupData[{
Cell[2261, 75, 250, 5, 53, "Subsection",ExpressionUUID->"7a7d2983-6b30-436f-a3e1-10c86a8105d3"],
Cell[2514, 82, 296, 6, 70, "Input",ExpressionUUID->"78d1a3f0-d206-43cb-a0b1-c4fa3b000a6c",
 InitializationCell->True],
Cell[2813, 90, 3418, 93, 70, "Input",ExpressionUUID->"433aaecb-ecc0-4aa6-9d18-6aeda7f85d07",
 InitializationCell->True],
Cell[6234, 185, 950, 24, 70, "Input",ExpressionUUID->"c554eee8-8340-4628-a7c0-e4d3e6e90743",
 InitializationCell->True],
Cell[7187, 211, 642, 17, 70, "Input",ExpressionUUID->"9d7844e9-9c81-4cd6-a905-a12c483b2945",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[7854, 232, 1103, 27, 70, "Input",ExpressionUUID->"b4008de7-1472-4a08-998e-7edb3b1fe5b2",
 InitializationCell->True],
Cell[8960, 261, 622, 9, 70, "Output",ExpressionUUID->"b8f8dc6e-111f-47d9-9c95-09329c12fe9a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[9631, 276, 526, 11, 52, "Section",ExpressionUUID->"a2492d40-130a-4248-a09c-7e4d27726aa4"],
Cell[CellGroupData[{
Cell[10182, 291, 1962, 64, 70, "Input",ExpressionUUID->"1b12825a-0267-4755-b95f-9ba34df02c1e"],
Cell[12147, 357, 1769, 60, 70, "Output",ExpressionUUID->"c8d72d7c-be5b-475e-8ae2-6a3e13e42706"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13953, 422, 2408, 70, 70, "Input",ExpressionUUID->"1c29dc1d-38d7-4831-b100-61a84535dad6"],
Cell[16364, 494, 4508, 158, 70, "Output",ExpressionUUID->"8c316e26-5082-47df-9a68-bad5260d3814"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20909, 657, 2065, 60, 70, "Input",ExpressionUUID->"4822ada1-7cb6-4d77-9a7a-d3cf7be68a59"],
Cell[22977, 719, 4020, 142, 70, "Output",ExpressionUUID->"37576743-e2ed-4790-9686-60f951353ed1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27034, 866, 1894, 50, 70, "Input",ExpressionUUID->"5d13f69f-2944-43e8-bc32-df318e59f247"],
Cell[28931, 918, 344, 6, 70, "Output",ExpressionUUID->"f7da344f-cd49-48ef-b4bf-0ae5ef048b63"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29324, 930, 547, 13, 52, "Section",ExpressionUUID->"ec021cf1-0c10-40f8-8b0f-28ecbcd023fe"],
Cell[CellGroupData[{
Cell[29896, 947, 6081, 164, 70, "Input",ExpressionUUID->"d1904020-b4b4-4a94-8082-37a76996aaed"],
Cell[35980, 1113, 3107, 105, 70, "Output",ExpressionUUID->"8c71fda9-dc78-4286-8006-bde128b8bef1"]
}, Open  ]],
Cell[39102, 1221, 1822, 40, 70, "Input",ExpressionUUID->"8efec5fa-adf4-478b-ba95-35710863b93b"],
Cell[CellGroupData[{
Cell[40949, 1265, 1310, 37, 70, "Input",ExpressionUUID->"3318c12f-f9e0-435b-874f-6599b04f95c3"],
Cell[42262, 1304, 4936, 139, 70, "Output",ExpressionUUID->"f14b93cd-bd9e-4e97-80d8-1a79d94d2b52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47235, 1448, 3082, 74, 70, "Input",ExpressionUUID->"90e359dd-0160-44a1-8b0b-694ef5ce68b8"],
Cell[50320, 1524, 8922, 251, 70, "Output",ExpressionUUID->"83e1eee2-2a96-4ed3-85ea-052cb46bf30a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[59291, 1781, 641, 13, 52, "Section",ExpressionUUID->"5ca330ce-2ce6-4e11-a23c-370e53870842"],
Cell[CellGroupData[{
Cell[59957, 1798, 1579, 37, 70, "Input",ExpressionUUID->"c67d5384-91e4-4fd7-b83e-5780700cb3f9"],
Cell[61539, 1837, 7906, 229, 70, "Output",ExpressionUUID->"0da97833-c2c5-48a1-958e-2a2151f2ef18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69482, 2071, 3228, 88, 70, "Input",ExpressionUUID->"ca8d120f-a5bd-4d44-b601-8fb64910ba20"],
Cell[72713, 2161, 5711, 170, 70, "Output",ExpressionUUID->"045527e6-b29a-4cdf-ab34-8ba807725e7a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[78473, 2337, 501, 11, 52, "Section",ExpressionUUID->"b193baaf-6755-4d1e-b9c7-1db743b7bb2f"],
Cell[78977, 2350, 578, 15, 33, "Text",ExpressionUUID->"85c62ab3-47f3-499d-a917-9f93fbf5f258"],
Cell[CellGroupData[{
Cell[79580, 2369, 1483, 37, 109, "Input",ExpressionUUID->"5835b1c7-e358-4c58-9ace-ff68029d134e"],
Cell[81066, 2408, 2068, 56, 71, "Output",ExpressionUUID->"0564d3c8-9835-44c0-8191-deb3440812ab"],
Cell[83137, 2466, 2147, 59, 64, "Output",ExpressionUUID->"e274f262-a884-4ee5-baf2-12d2bfe6408e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85321, 2530, 3529, 91, 204, "Input",ExpressionUUID->"5cf73a7d-6b62-4e72-8af5-979b17dd3735"],
Cell[88853, 2623, 2206, 53, 66, "Output",ExpressionUUID->"4c358c37-2639-4030-8e68-efe23f0d6ff2"],
Cell[91062, 2678, 4751, 131, 65, "Output",ExpressionUUID->"57cd0129-7f29-49b7-8ec1-018c507643c3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95862, 2815, 442, 9, 66, "Section",ExpressionUUID->"4541fca4-e4cf-423c-ae66-277ce35f2430"],
Cell[96307, 2826, 799, 21, 34, "Text",ExpressionUUID->"fde40f85-8086-4bbe-8abb-25e9a9f188cb"],
Cell[97109, 2849, 2344, 61, 247, "Input",ExpressionUUID->"180b62cd-01ff-4ee9-9cbc-66f73871f46f",
 InitializationCell->True],
Cell[99456, 2912, 6023, 164, 517, "Input",ExpressionUUID->"9d5d8172-da45-4932-aeea-2490ee680730",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[105504, 3080, 733, 14, 70, "Subsection",ExpressionUUID->"e5299594-51d3-4ab6-a634-f611ee0a61a9"],
Cell[106240, 3096, 296, 6, 70, "Text",ExpressionUUID->"9133ee31-f39a-493d-8182-316ba9995c39"],
Cell[106539, 3104, 2962, 60, 70, "Input",ExpressionUUID->"ec4da13e-9c0f-41cc-be57-cdf187afb02f"],
Cell[CellGroupData[{
Cell[109526, 3168, 4944, 125, 70, "Input",ExpressionUUID->"c0f565a8-30a8-4bcc-a577-e438639df85d"],
Cell[114473, 3295, 38220, 1147, 70, "Output",ExpressionUUID->"632b789f-3bf9-4345-869e-0de042f9651a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152742, 4448, 403, 9, 70, "Subsection",ExpressionUUID->"1eee8781-39aa-4cb0-9dcc-36518344fd2d"],
Cell[153148, 4459, 905, 23, 70, "Text",ExpressionUUID->"d14a83e5-8b8b-4c00-9e5d-735e6872878c"],
Cell[154056, 4484, 4306, 96, 70, "Input",ExpressionUUID->"ed8b94f3-be5b-4089-a487-dbed93a0f461"],
Cell[CellGroupData[{
Cell[158387, 4584, 359, 7, 70, "Subsubsection",ExpressionUUID->"8512e08d-88df-4025-8a41-6a9bdaa485a0"],
Cell[CellGroupData[{
Cell[158771, 4595, 7303, 145, 70, "Input",ExpressionUUID->"52899c58-cf6d-4d4c-9b26-3302f0d94621"],
Cell[166077, 4742, 6305, 204, 70, "Output",ExpressionUUID->"be6a4139-07cb-4c50-aa03-11a0405dddc3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172431, 4952, 376, 8, 70, "Subsubsection",ExpressionUUID->"c1d95a31-a83e-4fc2-a4cc-3d672d69f202"],
Cell[CellGroupData[{
Cell[172832, 4964, 3111, 89, 70, "Input",ExpressionUUID->"622272be-62d5-42a5-9ef7-0520330f23b6"],
Cell[175946, 5055, 7192, 220, 70, "Output",ExpressionUUID->"0bcef363-a4c4-4551-afe5-2ff6d3c592ba"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183199, 5282, 504, 9, 70, "Subsection",ExpressionUUID->"250a8895-db5b-4209-88ec-acb7d6ce84cd"],
Cell[CellGroupData[{
Cell[183728, 5295, 3121, 56, 70, "Input",ExpressionUUID->"26949750-324a-41d0-a854-bcd8d4674832"],
Cell[186852, 5353, 8864, 276, 70, "Output",ExpressionUUID->"eee258ad-c043-4c25-bcad-8409fb582552"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


